Quantum Query Complexity and Span Programs from Pre-Geometry

Span programs provide a general method for designing quantum query algorithms, and for Boolean coordinate queries their optimum cost agrees with the general adversary bound. We develop a matroidal organization of this optimization that separates dependence data determined by the query problem from the dependence structure chosen by a span program. The resulting source matroid records query dependence, target determination, and separation data, while a program matroid records dependencies among the target and response-labeled input elements of a candidate program. When a query problem admits a source matroid, we use its structure to organize adversary upper and lower bounds. For separating binary query sets in this setting, the global matroid-span-program optimum equals $\mathrm{Adv}^{\pm}_{\mathcal Q}(f)$. For a fixed regular program matroid, projective uniqueness reduces optimization over real representations to positive element weights. We express positive and negative costs as weighted basis ratios and derive exact $1$-, $2$-, and $3$-sum reductions, giving a compositional evaluation of the fixed-weight objective along a Seymour decomposition. For pointed $R_{10}$ closure, exact certificates give $3.9087553<\mathrm{Adv}^{\pm}_{\mathcal Q_R}(f_R)<3.9301$. The natural $R_{10}$ program has optimized cost $5$, while another regular program has cost at most $\sqrt{87/5}$. Recursive self-composition yields a family on $N$ input bits with randomized query complexity $\Omega(N^{0.7324867\ldots})$, an explicit quantum algorithm using $O(N^{0.6500178\ldots})$ queries, and $Q(F)=\Theta(N^\alpha)$ for $0.6204277\ldots<\alpha<0.6229063\ldots$.

==> anc/MANIFEST.sha256 <==
c6ec992b82d2ef9a548ccf4fd4f4d11927b28e723cb9b3033306c7f3ebba2251  README.md
e77db030e24fb6ddb0be296b542ae12c65c397608eec1269df30a1580644e338  appendix_file_map.json
a60b14639b6e905542bda32223cfe9db46e5e65fd2cc28c965db669b3a4d237a  audit_classical_bounds/MANIFEST.sha256
8962a56f42d96f53d0d6a0f0f124067fe97ab66b66a4a01f626021535fc07145  audit_classical_bounds/README.md
7355e7e8af78bdfed4aa5eae36e829e89689389fbf34456a04a849cf0befcae2  audit_classical_bounds/fbs_certificates.json
af12f8a2992fccaf87396ca01689e5254b1e3649e74cc3d2160b8b95d6085d72  audit_classical_bounds/sabotage_certificate.json
10e122fbed0a4d2f455352afddb6630481e2f05e5472a235206b9a5417a6416b  audit_classical_bounds/verify_classical.py
6e9bdddc73fc6c741b073f267c7dd9aae20f6868502b7adc5c44a6e33158bdef  r10_adversary_reproducibility_archive/MANIFEST.sha256
d86de76054522676dc10a0fd9c98302a7b6beb1f313e71cac5e04681cd55d91f  r10_adversary_reproducibility_archive/README.md
5c4a7c0819027ba5a4e037cee1d3948c203f9a95c979d35855ad28b19cbb0604  r10_adversary_reproducibility_archive/common/conventions.json
bef81d67cf0a6771f274c9a30392b34b811aa534dea7a57667c97e6093d55e9c  r10_adversary_reproducibility_archive/common/r10_common.py
5b4cfc095557282392d0437cabfb415b2737bb3047260d4173f24c6b68c18e18  r10_adversary_reproducibility_archive/common/verify_common.py
62054ec094747f3a97a8dc9b43afb0547904b028e6cf88179156f86b2205dad6  r10_adversary_reproducibility_archive/lower/DERIVATION_PROVENANCE.md
bea41034e1a69cf6d623539efce657364007dfe19fa67894a8fd3927a035aa47  r10_adversary_reproducibility_archive/lower/expanded_lower_matrices.json
4ce9de8dd0347fd7bab166ab8afd22524494d130c4132c136a3d680fbe8c390b  r10_adversary_reproducibility_archive/lower/lower_certificate.json
9dde45642cb6eb404807801b8ddc78cc5fd4e94294dfb2cf7da7cb2a94599999  r10_adversary_reproducibility_archive/lower/source_orbits.json
d7f5819aa8e212b24d1e8e9ea02196ff55baa91b3254e876de97687e211b7555  r10_adversary_reproducibility_archive/lower/verify_lower.py
6dc75df0f3ae2a20240984e805554dd3142c18d7a1975ca91efc92099faed774  r10_adversary_reproducibility_archive/upper/RECONSTRUCTION_NOTES.md
9bc406e82450e84b9085cdf49b8355737f81db957cf8bd2cd64a2d7c7b048567  r10_adversary_reproducibility_archive/upper/exact_summary.json
95bc95ba6e5ce62bfd91332eef5371c7459c3c40b222077fb48f47128792e4ae  r10_adversary_reproducibility_archive/upper/factor32_dyadic.json
4385129864119f2096d3c29f4211f957a9c9e88e330825b96282777b6bdc33f8  r10_adversary_reproducibility_archive/upper/verify_upper.py
6e6db2c2777930ce0432e3a103eb0f4656d6184349d78b520a99f67755a10a32  r10_adversary_reproducibility_archive/verify_all.py
de2174c3c0d340b6ed7699185ac4d37a97b63692e0d6291caa209f75c92fbb68  r10_atlas/INTRINSIC_ATLAS_FREEZE.json
e9096daccba6d4f7c7858a555047380b6479eb4828e77eaeac286df9c13ebe78  r10_atlas/R10_ATLAS_MANIFEST.sha256
3507a6f37da4d9adfd4750e4e06d020df7635ef25c2c405ef147beec88100a10  r10_atlas/README.md
4d98bbb507a0adb8f7e74e4415ddeff566eb65c536ebe2283c723e5b15c1c5ce  r10_atlas/build_atlas.py
4c53a798b806192e05a241138a9fad3fb2e7c465b1d90db4ab42427018b30467  r10_atlas/r10_port_geometry.json
6033f31cd47ed3bb65817d233721eaed10d2df0288894bb34f26afc1356d8f9b  r10_atlas/r10_response_atlas.json
e6c1f730c02b44caa68ec13aeebbbd6f4a38f26dc757b7ffa3c32429191ddfb0  r10_atlas/verification_results.json
88be9ed37863d43b3869331690b415f795dfcca8e31f984fb9ed10b253b949e7  r10_atlas/verify_atlas.py
720ccc86d93267e66a13c28ad0fc34679356a6239a9d8b18c1cd45da2226b7c5  r10_program_reproducibility/MANIFEST.sha256
59525688ea20264289e21f185cc618268d33c6f9ebe0030e77a0c8e5db5f4f4e  r10_program_reproducibility/README.md
5fbe4a74194482f873e4bfe98e3097bffdb6594f5dbc42404a278e6be47d93a6  r10_program_reproducibility/verify_programs.py
9e4dc7df8c27b864319384dd08addd00f86cb01632a729e332723e36fd889e62  r10_recursive_verification/MANIFEST.sha256
5abab980574f592065d5392b7020b25f181b9d8e38352fffb42efab4beabb2c5  r10_recursive_verification/README.md
e2cbe363683f8daf89287ad8a68d0e944f239156c2fc7dbe17a5359bc93695f7  r10_recursive_verification/common.py
4b163d37df8481ebfdb4c6ee237c96b21fb6aedadfac62f36007f550c2689c43  r10_recursive_verification/verify_all.py
eb94342a40c976778719860a5b7371b82d27c87468457746fb998b61da3e9ac8  r10_recursive_verification/verify_base_r10.py
edf8101c9f77d68f5f95ae8c35514df4d7c43d780fc4947229f92154e6afdb98  r10_recursive_verification/verify_recursive_boolean.py
3b2b904d9639f912ce68e990df55a2a24e6cf9b75d8c8be9d6cad57a365706d9  r10_recursive_verification/verify_response_recurrence.py
ed2c1b6b25f8283713fc487ab15e26da43cd7666169db0f406a98bd0d755db43  verify_all.py


==> anc/README.md <==
# Ancillary verification for *A Matroidal Span Programs Framework*

This directory is self-contained support for the computational appendices of
the manuscript. Every verifier uses the Python standard library only, and all
theorem-bearing checks use exact integer or rational arithmetic.

## Directory map

- `r10_adversary_reproducibility_archive/`
  supports Appendix `Exact Certificates for the Pointed R10 Adversary Bound`.
  It contains the exact 71-orbit lower certificate, dyadic upper
  factorization, repaired routing certificate, and a manifest.

- `r10_program_reproducibility/`
  supports Appendix `Exact Verification of the Explicit Pointed R10 Programs`.
  It reconstructs the natural pointed-R10 program and the alternative regular
  program and checks all 512 inputs with exact arithmetic.

- `r10_atlas/`
  supports Appendix `Finite Data for the R10 Decomposition`. It contains the
  exact R10 geometry, the 26 marked port orbits, the two 81-term weighted-basis
  polynomials, a deterministic generator, an independent verifier, and a
  manifest. Derivative/KKT material not used in the paper is omitted.

- `r10_recursive_verification/`
  supports Appendix `Exact Verification for Recursive Pointed R10 Closure`.
  It checks the base closure table, the depth-two literal 2-sum construction,
  and the exact recursive cost envelope for the alternative regular program.

- `audit_classical_bounds/`
  supports the classical-bounds subsection of the recursive appendix. It
  verifies exact fractional block sensitivity on all inputs and the exact
  randomized sabotage value using a rational decision policy and an
  independent Yao/Bellman check.

## One-command replay

From this directory run

    python3 verify_all.py

Individual subdirectories can also be run independently as described in their
README files. Run the verifiers with ordinary `python3`, not `python3 -O`:
several checks intentionally use Python `assert` statements.

`MANIFEST.sha256` hashes every regular file below `anc/` except itself and
Python bytecode caches.


==> anc/appendix_file_map.json <==
{
  "appendices": [
    {
      "label": "app:r10-adversary-certificates",
      "directory": "r10_adversary_reproducibility_archive"
    },
    {
      "label": "app:r10-program-verification",
      "directory": "r10_program_reproducibility"
    },
    {
      "label": "app:r10-atlas",
      "directory": "r10_atlas"
    },
    {
      "label": "app:r10-recursive-verification",
      "directory": "r10_recursive_verification"
    },
    {
      "label": "app:r10-classical-stress",
      "directory": "audit_classical_bounds"
    }
  ],
  "top_level_verifier": "verify_all.py"
}


==> anc/audit_classical_bounds/MANIFEST.sha256 <==
8962a56f42d96f53d0d6a0f0f124067fe97ab66b66a4a01f626021535fc07145  README.md
7355e7e8af78bdfed4aa5eae36e829e89689389fbf34456a04a849cf0befcae2  fbs_certificates.json
af12f8a2992fccaf87396ca01689e5254b1e3649e74cc3d2160b8b95d6085d72  sabotage_certificate.json
10e122fbed0a4d2f455352afddb6630481e2f05e5472a235206b9a5417a6416b  verify_classical.py


==> anc/audit_classical_bounds/README.md <==
# Exact classical bounds for pointed R10

Run `python3 verify_classical.py` (not `python3 -O`). Only the Python standard library is required.
The verifier checks the two JSON certificates using exact fractions. No solver,
floating-point tolerance, internet access, or external path is required.

The truth table uses row-major K3,3 edge bits. It is independently compared with
binary ranks of the manuscript matrix, with target column 0 and the explicit
column-to-edge permutation printed in Section 15.

## Fractional block sensitivity

For each input x, maximize sum_B t_B over sensitive blocks B, subject to t>=0
and sum_{B containing i} t_B <= 1 for each coordinate i. The dual minimizes
sum_i d_i subject to d>=0 and sum_{i in B} d_i >= 1 for every sensitive block.

`fbs_certificates.json` supplies a primal and an equal-value dual for every x.
The independent verifier tests dual coverage against EVERY opposite-output
input, not merely a list of claimed minimal blocks. In each output fiber,
247 inputs have value 3 and nine have value 5. Thus fbs_0=fbs_1=5.

## Randomized sabotage complexity

Convention: zero-error algorithms minimize the maximum expected number of bit
queries needed to locate a sabotage symbol in a partial input consistent with
both Boolean outputs. For a total function it suffices to analyze inputs with
one sabotage coordinate (Ben-David--Kothari, Theory of Computing 14(5), 2018,
Theorem 3.6). There are 522 such inputs here.

A nonterminal observed state is (m,v): known coordinate mask m and their values
v, where f(v)=0 and f(v | (511 xor m))=1. There are 12,157 states. For each
unknown coordinate i, p(s,i) denotes the probability flow choosing i from s.
The flow equation is

    sum_{i unknown} p(s,i) - sum_{j known} p(s without j,j) = [s is root].

For a single-sabotage input (m,v), expected cost is

    sum_{a subset m} sum_{i outside a} p((a,v & a),i).

Minimizing a common bound T on these costs is an exact finite LP: a feasible
flow implements a policy choosing i with probability p(s,i)/sum_j p(s,j).
Induction on the number of observations identifies the flow with reach
probabilities on any consistent input. Conversely any decision tree gives
such flows, and merging histories into observed states does not change cost.

The row/column permutations and transposition form 72 verified automorphisms.
Symmetrization reduces discovery to 254 state orbits, 690 action orbits and
13 single-sabotage input orbits. `sabotage_certificate.json` contains this
compressed rational policy and LP dual. The independent verifier expands the
policy and checks EVERY state flow and EVERY single-sabotage input cost, so
its upper-bound conclusion does not rely on the correctness of the LP solver.

For a separate lower-bound proof, the verifier uses only the nonnegative
edge-orbit masses from the inequality dual, distributed uniformly within each
orbit. Let W(s) be the mass of inputs consistent with s without having found
the sabotage coordinate. The optimal deterministic search has unnormalized
remaining cost

    V(s) = W(s) + min_i (V(s,i=0) + V(s,i=1)),

with V=0 at zero-mass states. Exact memoized recursion gives

    V(root) = max_input policy_cost = 240947/53451.

Yao's elementary distributional lower bound then matches the policy upper
bound. A multi-sabotage input contains a single-sabotage sensitive edge among
its completions; following that completion until the first sabotage hit shows
the policy's cost on the multi-sabotage input is no greater. Thus the verified
optimum is RS(f_R), not merely a restricted-input lower bound.

This is 4.507810892..., below 5. The composition bound RS(f o g)>=RS(f)RS(g)
and R^epsilon_expected(f)>=(1-2epsilon)RS(f) therefore do not improve the
manuscript's recursive sensitivity lower bound. The fractional-block bound
also equals 5^h: recursive certificates give C_b(F_h)<=5^h and the existing
sensitivity construction gives s_b(F_h)=5^h. No generic multiplicativity
assertion for fbs is needed.

The certificates were discovered with SciPy/HiGHS and then rationalized. The
discovery script is not required to check the shipped certificates and is not
included here; this verification package has no SciPy dependency. Regenerating
the optimizer's particular degenerate optimum is unnecessary for checking the
fixed certificates.


==> anc/audit_classical_bounds/fbs_certificates.json <==
[
  {
    "input": 0,
    "output": 0,
    "blocks": [
      79,
      84,
      98,
      121,
      140,
      151,
      161,
      186,
      266,
      273,
      295,
      316,
      457,
      466,
      484
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 1,
    "output": 0,
    "blocks": [
      78,
      84,
      98,
      120,
      140,
      150,
      160,
      266,
      272,
      294,
      456
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 2,
    "output": 0,
    "blocks": [
      77,
      84,
      96,
      140,
      149,
      161,
      184,
      264,
      273,
      293,
      464
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 3,
    "output": 0,
    "blocks": [
      76,
      84,
      96,
      140,
      148,
      160,
      264,
      272,
      292
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 4,
    "output": 0,
    "blocks": [
      75,
      80,
      98,
      136,
      147,
      161,
      266,
      273,
      291,
      312,
      480
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 5,
    "output": 0,
    "blocks": [
      74,
      80,
      98,
      136,
      146,
      160,
      266,
      272,
      290
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 6,
    "output": 0,
    "blocks": [
      73,
      80,
      96,
      136,
      145,
      161,
      264,
      273,
      289
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 7,
    "output": 0,
    "blocks": [
      72,
      80,
      96,
      136,
      144,
      160,
      264,
      272,
      288
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 8,
    "output": 0,
    "blocks": [
      71,
      84,
      98,
      113,
      132,
      161,
      178,
      258,
      273,
      308,
      449
    ],
    "primal": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 9,
    "output": 0,
    "blocks": [
      70,
      84,
      98,
      112,
      132,
      160,
      258,
      272,
      448
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 10,
    "output": 0,
    "blocks": [
      69,
      84,
      96,
      132,
      161,
      176,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 11,
    "output": 0,
    "blocks": [
      68,
      96,
      132,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 12,
    "output": 0,
    "blocks": [
      67,
      80,
      98,
      128,
      258,
      273,
      304
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 13,
    "output": 0,
    "blocks": [
      66,
      80,
      128,
      258,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 14,
    "output": 0,
    "blocks": [
      65,
      80,
      96,
      128,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 15,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 16,
    "output": 0,
    "blocks": [
      68,
      98,
      105,
      135,
      140,
      161,
      170,
      257,
      266,
      300,
      450
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 17,
    "output": 0,
    "blocks": [
      68,
      98,
      104,
      134,
      140,
      160,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 18,
    "output": 0,
    "blocks": [
      68,
      96,
      133,
      140,
      161,
      168,
      257,
      264,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 19,
    "output": 0,
    "blocks": [
      68,
      96,
      132,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 20,
    "output": 0,
    "blocks": [
      64,
      131,
      136,
      161,
      257,
      266,
      296
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 21,
    "output": 0,
    "blocks": [
      64,
      130,
      136,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 22,
    "output": 0,
    "blocks": [
      64,
      129,
      136,
      257,
      264
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 23,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 24,
    "output": 0,
    "blocks": [
      68,
      97,
      98,
      132,
      161,
      162,
      257,
      258,
      292
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 25,
    "output": 0,
    "blocks": [
      68,
      96,
      132,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 26,
    "output": 0,
    "blocks": [
      68,
      96,
      132,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 27,
    "output": 0,
    "blocks": [
      68,
      96,
      132,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 28,
    "output": 0,
    "blocks": [
      64,
      128,
      257,
      258,
      288
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 29,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 30,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 31,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 32,
    "output": 0,
    "blocks": [
      66,
      84,
      89,
      129,
      140,
      154,
      263,
      266,
      273,
      284,
      452
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 33,
    "output": 0,
    "blocks": [
      66,
      84,
      88,
      128,
      262,
      266,
      272
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 34,
    "output": 0,
    "blocks": [
      64,
      129,
      140,
      152,
      261,
      264,
      273
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 35,
    "output": 0,
    "blocks": [
      64,
      128,
      260,
      264,
      272
    ],
    "primal": [
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 36,
    "output": 0,
    "blocks": [
      66,
      80,
      129,
      136,
      259,
      266,
      273,
      280,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 37,
    "output": 0,
    "blocks": [
      66,
      80,
      128,
      258,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 38,
    "output": 0,
    "blocks": [
      64,
      129,
      136,
      257,
      264
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 39,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 40,
    "output": 0,
    "blocks": [
      66,
      81,
      84,
      129,
      132,
      146,
      258,
      273,
      276
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 41,
    "output": 0,
    "blocks": [
      66,
      80,
      128,
      258,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 42,
    "output": 0,
    "blocks": [
      64,
      129,
      132,
      144,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 43,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 44,
    "output": 0,
    "blocks": [
      66,
      80,
      128,
      258,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 45,
    "output": 0,
    "blocks": [
      66,
      80,
      128,
      258,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 46,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 47,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 48,
    "output": 0,
    "blocks": [
      66,
      68,
      73,
      129,
      138,
      140,
      257,
      266,
      268
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 49,
    "output": 0,
    "blocks": [
      66,
      68,
      72,
      128,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 50,
    "output": 0,
    "blocks": [
      64,
      129,
      136,
      257,
      264
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 51,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 52,
    "output": 0,
    "blocks": [
      64,
      129,
      136,
      257,
      264
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 53,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 54,
    "output": 0,
    "blocks": [
      64,
      129,
      136,
      257,
      264
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 55,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 56,
    "output": 0,
    "blocks": [
      65,
      66,
      68,
      129,
      130,
      132,
      257,
      258,
      260
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 57,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 58,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 59,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 60,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 61,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 62,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 63,
    "output": 0,
    "blocks": [
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 64,
    "output": 0,
    "blocks": [
      15,
      20,
      34,
      57,
      140,
      161,
      266,
      273,
      393,
      402,
      420
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 65,
    "output": 0,
    "blocks": [
      14,
      20,
      34,
      56,
      140,
      160,
      266,
      272,
      392
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 66,
    "output": 0,
    "blocks": [
      13,
      20,
      32,
      140,
      264,
      273,
      400
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 67,
    "output": 0,
    "blocks": [
      12,
      20,
      32,
      264,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 68,
    "output": 0,
    "blocks": [
      11,
      16,
      34,
      136,
      161,
      266,
      416
    ],
    "primal": [
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 69,
    "output": 0,
    "blocks": [
      10,
      16,
      34,
      136,
      160
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 70,
    "output": 0,
    "blocks": [
      9,
      16,
      32,
      136,
      264
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 71,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 72,
    "output": 0,
    "blocks": [
      7,
      20,
      34,
      49,
      132,
      161,
      258,
      273,
      385
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 73,
    "output": 0,
    "blocks": [
      6,
      20,
      34,
      48,
      132,
      160,
      258,
      272,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 74,
    "output": 0,
    "blocks": [
      5,
      20,
      32,
      132,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 75,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 76,
    "output": 0,
    "blocks": [
      3,
      16,
      34,
      128,
      258
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 77,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 78,
    "output": 0,
    "blocks": [
      1,
      16,
      32,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "1",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 79,
    "output": 1,
    "blocks": [
      1,
      2,
      4,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 80,
    "output": 0,
    "blocks": [
      4,
      34,
      41,
      161,
      257,
      266,
      386
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 81,
    "output": 0,
    "blocks": [
      4,
      34,
      40,
      160,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 82,
    "output": 0,
    "blocks": [
      4,
      32,
      257,
      264,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 83,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 84,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 85,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 86,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 87,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 88,
    "output": 0,
    "blocks": [
      4,
      33,
      34,
      257,
      258
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 89,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 90,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 91,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 92,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 93,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 94,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 95,
    "output": 1,
    "blocks": [
      4,
      17,
      18,
      24,
      64
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 96,
    "output": 0,
    "blocks": [
      2,
      20,
      25,
      129,
      140,
      273,
      388
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 97,
    "output": 0,
    "blocks": [
      2,
      20,
      24,
      128,
      272
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 98,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 99,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 100,
    "output": 0,
    "blocks": [
      2,
      16,
      129,
      136,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 101,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 102,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 103,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 104,
    "output": 0,
    "blocks": [
      2,
      17,
      20,
      129,
      132
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 105,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 106,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 107,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 108,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 109,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 110,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 111,
    "output": 1,
    "blocks": [
      2,
      33,
      36,
      40,
      64
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 112,
    "output": 0,
    "blocks": [
      2,
      4,
      9,
      129,
      257
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 113,
    "output": 0,
    "blocks": [
      2,
      4,
      8,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 114,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 115,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 116,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 117,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 118,
    "output": 1,
    "blocks": [
      6,
      18,
      36,
      48,
      64
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 119,
    "output": 1,
    "blocks": [
      6,
      18,
      36,
      48,
      64
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 120,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 121,
    "output": 1,
    "blocks": [
      1,
      8,
      16,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 122,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 123,
    "output": 1,
    "blocks": [
      3,
      10,
      18,
      32,
      64
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 124,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 125,
    "output": 1,
    "blocks": [
      5,
      12,
      16,
      36,
      64
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 126,
    "output": 1,
    "blocks": [
      6,
      18,
      36,
      48,
      64
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 127,
    "output": 1,
    "blocks": [
      7,
      14,
      18,
      36,
      49,
      56,
      64
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 128,
    "output": 0,
    "blocks": [
      12,
      23,
      33,
      58,
      84,
      98,
      266,
      273,
      329,
      338,
      356
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 129,
    "output": 0,
    "blocks": [
      12,
      22,
      32,
      84,
      266,
      272,
      328
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 130,
    "output": 0,
    "blocks": [
      12,
      21,
      33,
      56,
      84,
      96,
      264,
      273,
      336
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 131,
    "output": 0,
    "blocks": [
      12,
      20,
      32,
      264,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 132,
    "output": 0,
    "blocks": [
      8,
      19,
      33,
      80,
      98,
      273,
      352
    ],
    "primal": [
      "1",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 133,
    "output": 0,
    "blocks": [
      8,
      18,
      32,
      80,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 134,
    "output": 0,
    "blocks": [
      8,
      17,
      33,
      80,
      96
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 135,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 136,
    "output": 0,
    "blocks": [
      4,
      33,
      50,
      98,
      258,
      273,
      321
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 137,
    "output": 0,
    "blocks": [
      4,
      32,
      258,
      272,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 138,
    "output": 0,
    "blocks": [
      4,
      33,
      48,
      96,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 139,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 140,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 141,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 142,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 143,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 144,
    "output": 0,
    "blocks": [
      7,
      12,
      33,
      42,
      68,
      98,
      257,
      266,
      322
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 145,
    "output": 0,
    "blocks": [
      6,
      12,
      32,
      68,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 146,
    "output": 0,
    "blocks": [
      5,
      12,
      33,
      40,
      68,
      96,
      257,
      264,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 147,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 148,
    "output": 0,
    "blocks": [
      3,
      8,
      33,
      64,
      257
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 149,
    "output": 0,
    "blocks": [
      2,
      8,
      32,
      64,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 150,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 151,
    "output": 1,
    "blocks": [
      1,
      2,
      4,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 152,
    "output": 0,
    "blocks": [
      4,
      33,
      34,
      257,
      258
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 153,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 154,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 155,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 156,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 157,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 158,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 159,
    "output": 1,
    "blocks": [
      4,
      9,
      10,
      24,
      128
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 160,
    "output": 0,
    "blocks": [
      1,
      12,
      26,
      66,
      84,
      266,
      324
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 161,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 162,
    "output": 0,
    "blocks": [
      1,
      12,
      24,
      64,
      264
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 163,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 164,
    "output": 0,
    "blocks": [
      1,
      8,
      66,
      80,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 165,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 166,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 167,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 168,
    "output": 0,
    "blocks": [
      1,
      4,
      18,
      66,
      258
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 169,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 170,
    "output": 0,
    "blocks": [
      1,
      4,
      16,
      64,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 171,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 172,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 173,
    "output": 1,
    "blocks": [
      5,
      9,
      36,
      40,
      128
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 174,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 175,
    "output": 1,
    "blocks": [
      5,
      9,
      36,
      40,
      128
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 176,
    "output": 0,
    "blocks": [
      1,
      10,
      12,
      66,
      68
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 177,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 178,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 179,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 180,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 181,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 182,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 183,
    "output": 1,
    "blocks": [
      1,
      34,
      36,
      48,
      128
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 184,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 185,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 186,
    "output": 1,
    "blocks": [
      2,
      8,
      16,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "1",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 187,
    "output": 1,
    "blocks": [
      3,
      9,
      17,
      32,
      128
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 188,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 189,
    "output": 1,
    "blocks": [
      5,
      9,
      36,
      40,
      128
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 190,
    "output": 1,
    "blocks": [
      6,
      8,
      20,
      36,
      128
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 191,
    "output": 1,
    "blocks": [
      7,
      9,
      21,
      36,
      42,
      56,
      128
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 192,
    "output": 0,
    "blocks": [
      12,
      20,
      33,
      34,
      265,
      266,
      273,
      274,
      292
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 193,
    "output": 0,
    "blocks": [
      12,
      20,
      32,
      264,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 194,
    "output": 0,
    "blocks": [
      12,
      20,
      32,
      264,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 195,
    "output": 0,
    "blocks": [
      12,
      20,
      32,
      264,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 196,
    "output": 0,
    "blocks": [
      8,
      16,
      33,
      34,
      288
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 197,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 198,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 199,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 200,
    "output": 0,
    "blocks": [
      4,
      33,
      34,
      257,
      258
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 201,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 202,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 203,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 204,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 205,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 206,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 207,
    "output": 1,
    "blocks": [
      4,
      8,
      129,
      130,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 208,
    "output": 0,
    "blocks": [
      4,
      33,
      34,
      257,
      258
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 209,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 210,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 211,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 212,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 213,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 214,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 215,
    "output": 1,
    "blocks": [
      4,
      16,
      65,
      66,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 216,
    "output": 0,
    "blocks": [
      4,
      33,
      34,
      257,
      258
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 217,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 218,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 219,
    "output": 0,
    "blocks": [
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 220,
    "output": 1,
    "blocks": [
      4,
      24,
      72,
      144,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 221,
    "output": 1,
    "blocks": [
      4,
      24,
      72,
      144,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 222,
    "output": 1,
    "blocks": [
      4,
      24,
      72,
      144,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 223,
    "output": 1,
    "blocks": [
      4,
      24,
      73,
      74,
      145,
      146,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 224,
    "output": 0,
    "blocks": [
      1,
      2,
      12,
      20,
      260
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 225,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 226,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 227,
    "output": 1,
    "blocks": [
      3,
      32,
      65,
      130,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 228,
    "output": 0,
    "blocks": [
      1,
      2,
      8,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 229,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 230,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 231,
    "output": 1,
    "blocks": [
      3,
      32,
      65,
      130,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 232,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 233,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 234,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 235,
    "output": 1,
    "blocks": [
      3,
      32,
      65,
      130,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 236,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 237,
    "output": 1,
    "blocks": [
      5,
      9,
      36,
      40,
      128
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 238,
    "output": 1,
    "blocks": [
      6,
      10,
      36,
      40,
      68,
      72,
      130,
      160,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 239,
    "output": 1,
    "blocks": [
      7,
      11,
      36,
      40,
      69,
      73,
      130,
      161,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 240,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 241,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 242,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 243,
    "output": 1,
    "blocks": [
      3,
      32,
      65,
      130,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 244,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 245,
    "output": 1,
    "blocks": [
      5,
      17,
      36,
      48,
      65,
      96,
      132,
      144,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 246,
    "output": 1,
    "blocks": [
      6,
      18,
      36,
      48,
      64
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 247,
    "output": 1,
    "blocks": [
      7,
      19,
      36,
      48,
      65,
      98,
      134,
      146,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 248,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 249,
    "output": 1,
    "blocks": [
      1,
      32,
      136,
      144,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 250,
    "output": 1,
    "blocks": [
      2,
      32,
      72,
      80,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 251,
    "output": 1,
    "blocks": [
      3,
      32,
      73,
      81,
      138,
      146,
      192
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 252,
    "output": 1,
    "blocks": [
      4,
      24,
      72,
      144,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 253,
    "output": 1,
    "blocks": [
      5,
      25,
      36,
      56,
      73,
      104,
      140,
      144,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 254,
    "output": 1,
    "blocks": [
      6,
      26,
      36,
      56,
      72,
      84,
      146,
      176,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 255,
    "output": 1,
    "blocks": [
      7,
      27,
      36,
      56,
      73,
      85,
      106,
      142,
      146,
      177,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 256,
    "output": 0,
    "blocks": [
      10,
      17,
      39,
      60,
      84,
      98,
      140,
      161,
      201,
      210,
      228
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 257,
    "output": 0,
    "blocks": [
      10,
      16,
      38,
      98,
      140,
      160,
      200
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 258,
    "output": 0,
    "blocks": [
      8,
      17,
      37,
      84,
      96,
      161,
      208
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 259,
    "output": 0,
    "blocks": [
      8,
      16,
      36,
      96,
      160
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 260,
    "output": 0,
    "blocks": [
      10,
      17,
      35,
      56,
      80,
      98,
      136,
      161,
      224
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 261,
    "output": 0,
    "blocks": [
      10,
      16,
      34,
      136,
      160
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 262,
    "output": 0,
    "blocks": [
      8,
      17,
      33,
      80,
      96
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 263,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 264,
    "output": 0,
    "blocks": [
      2,
      17,
      52,
      84,
      132,
      161,
      193
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 265,
    "output": 0,
    "blocks": [
      2,
      16,
      132,
      160,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 266,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 267,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 268,
    "output": 0,
    "blocks": [
      2,
      17,
      48,
      80,
      128
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 269,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 270,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 271,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 272,
    "output": 0,
    "blocks": [
      1,
      10,
      44,
      68,
      98,
      140,
      194
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 273,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 274,
    "output": 0,
    "blocks": [
      1,
      8,
      68,
      96,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 275,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 276,
    "output": 0,
    "blocks": [
      1,
      10,
      40,
      64,
      136
    ],
    "primal": [
      "1",
      "0",
      "1",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 277,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 278,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 279,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 280,
    "output": 0,
    "blocks": [
      1,
      2,
      36,
      68,
      132
    ],
    "primal": [
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 281,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 282,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 283,
    "output": 1,
    "blocks": [
      3,
      9,
      18,
      24,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 284,
    "output": 0,
    "blocks": [
      1,
      2,
      32,
      64,
      128
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 285,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 286,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 287,
    "output": 1,
    "blocks": [
      3,
      9,
      18,
      24,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 288,
    "output": 0,
    "blocks": [
      7,
      10,
      17,
      28,
      66,
      84,
      129,
      140,
      196
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 289,
    "output": 0,
    "blocks": [
      6,
      10,
      16,
      66,
      128
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 290,
    "output": 0,
    "blocks": [
      5,
      8,
      17,
      64,
      129
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 291,
    "output": 0,
    "blocks": [
      4,
      8,
      16,
      64,
      128
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "1",
      "1",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 292,
    "output": 0,
    "blocks": [
      3,
      10,
      17,
      24,
      66,
      80,
      129,
      136,
      192
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 293,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 294,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 295,
    "output": 1,
    "blocks": [
      1,
      2,
      4,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 296,
    "output": 0,
    "blocks": [
      2,
      17,
      20,
      129,
      132
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 297,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 298,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 299,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 300,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 301,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 302,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 303,
    "output": 1,
    "blocks": [
      2,
      9,
      12,
      40,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 304,
    "output": 0,
    "blocks": [
      1,
      10,
      12,
      66,
      68
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 305,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 306,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 307,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 308,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 309,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 310,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 311,
    "output": 1,
    "blocks": [
      1,
      18,
      20,
      48,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 312,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 313,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 314,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 315,
    "output": 1,
    "blocks": [
      3,
      9,
      18,
      24,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 316,
    "output": 1,
    "blocks": [
      4,
      8,
      16,
      32,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 317,
    "output": 1,
    "blocks": [
      5,
      9,
      16,
      33,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 318,
    "output": 1,
    "blocks": [
      6,
      8,
      18,
      34,
      256
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 319,
    "output": 1,
    "blocks": [
      7,
      9,
      18,
      28,
      35,
      56,
      256
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 320,
    "output": 0,
    "blocks": [
      10,
      17,
      20,
      34,
      137,
      140,
      146,
      161,
      164
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 321,
    "output": 0,
    "blocks": [
      10,
      16,
      34,
      136,
      160
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 322,
    "output": 0,
    "blocks": [
      8,
      17,
      20,
      32,
      144
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 323,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 324,
    "output": 0,
    "blocks": [
      10,
      16,
      34,
      136,
      160
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 325,
    "output": 0,
    "blocks": [
      10,
      16,
      34,
      136,
      160
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 326,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 327,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 328,
    "output": 0,
    "blocks": [
      2,
      17,
      20,
      129,
      132
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 329,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 330,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 331,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 332,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 333,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 334,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 335,
    "output": 1,
    "blocks": [
      2,
      8,
      257,
      260,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 336,
    "output": 0,
    "blocks": [
      1,
      4,
      10,
      34,
      130
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 337,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 338,
    "output": 0,
    "blocks": [
      1,
      4,
      8,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "1",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 339,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 340,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 341,
    "output": 1,
    "blocks": [
      5,
      16,
      65,
      260,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 342,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 343,
    "output": 1,
    "blocks": [
      5,
      16,
      65,
      260,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 344,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 345,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 346,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 347,
    "output": 1,
    "blocks": [
      3,
      9,
      18,
      24,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 348,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 349,
    "output": 1,
    "blocks": [
      5,
      16,
      65,
      260,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 350,
    "output": 1,
    "blocks": [
      6,
      12,
      18,
      24,
      66,
      72,
      260,
      272,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 351,
    "output": 1,
    "blocks": [
      7,
      13,
      18,
      24,
      67,
      73,
      260,
      273,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 352,
    "output": 0,
    "blocks": [
      2,
      17,
      20,
      129,
      132
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 353,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 354,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 355,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 356,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 357,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 358,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 359,
    "output": 1,
    "blocks": [
      2,
      32,
      65,
      68,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 360,
    "output": 0,
    "blocks": [
      2,
      17,
      20,
      129,
      132
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 361,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 362,
    "output": 1,
    "blocks": [
      2,
      40,
      72,
      288,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 363,
    "output": 1,
    "blocks": [
      2,
      40,
      72,
      288,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 364,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 365,
    "output": 0,
    "blocks": [
      2,
      16,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 366,
    "output": 1,
    "blocks": [
      2,
      40,
      72,
      288,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 367,
    "output": 1,
    "blocks": [
      2,
      40,
      73,
      76,
      289,
      292,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 368,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 369,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 370,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 371,
    "output": 1,
    "blocks": [
      3,
      18,
      33,
      48,
      65,
      80,
      258,
      288,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 372,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 373,
    "output": 1,
    "blocks": [
      5,
      16,
      65,
      260,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 374,
    "output": 1,
    "blocks": [
      6,
      18,
      36,
      48,
      64
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 375,
    "output": 1,
    "blocks": [
      7,
      18,
      37,
      48,
      65,
      84,
      262,
      292,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 376,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 377,
    "output": 1,
    "blocks": [
      1,
      16,
      264,
      288,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 378,
    "output": 1,
    "blocks": [
      2,
      40,
      72,
      288,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 379,
    "output": 1,
    "blocks": [
      3,
      18,
      41,
      56,
      73,
      88,
      266,
      288,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 380,
    "output": 1,
    "blocks": [
      4,
      16,
      72,
      96,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 381,
    "output": 1,
    "blocks": [
      5,
      16,
      73,
      97,
      268,
      292,
      320
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 382,
    "output": 1,
    "blocks": [
      6,
      18,
      44,
      56,
      72,
      98,
      292,
      304,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 383,
    "output": 1,
    "blocks": [
      7,
      18,
      45,
      56,
      73,
      92,
      99,
      270,
      292,
      305,
      320
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 384,
    "output": 0,
    "blocks": [
      10,
      12,
      17,
      33,
      73,
      82,
      84,
      98,
      100
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 385,
    "output": 0,
    "blocks": [
      10,
      12,
      16,
      32,
      72
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 386,
    "output": 0,
    "blocks": [
      8,
      17,
      33,
      80,
      96
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 387,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 388,
    "output": 0,
    "blocks": [
      8,
      17,
      33,
      80,
      96
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 389,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 390,
    "output": 0,
    "blocks": [
      8,
      17,
      33,
      80,
      96
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 391,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 392,
    "output": 0,
    "blocks": [
      2,
      4,
      17,
      33,
      65
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 393,
    "output": 0,
    "blocks": [
      2,
      4,
      16,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "1",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "5"
  },
  {
    "input": 394,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 395,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 396,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 397,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 398,
    "output": 1,
    "blocks": [
      6,
      8,
      130,
      260,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 399,
    "output": 1,
    "blocks": [
      6,
      8,
      130,
      260,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 400,
    "output": 0,
    "blocks": [
      1,
      10,
      12,
      66,
      68
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 401,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 402,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 403,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 404,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 405,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 406,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 407,
    "output": 1,
    "blocks": [
      1,
      16,
      258,
      260,
      384
    ],
    "primal": [
      "1",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 408,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 409,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 410,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 411,
    "output": 1,
    "blocks": [
      3,
      9,
      18,
      24,
      256
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 412,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 413,
    "output": 1,
    "blocks": [
      5,
      9,
      20,
      24,
      129,
      144,
      260,
      264,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 414,
    "output": 1,
    "blocks": [
      6,
      8,
      130,
      260,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 415,
    "output": 1,
    "blocks": [
      7,
      9,
      22,
      24,
      131,
      146,
      260,
      266,
      384
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 416,
    "output": 0,
    "blocks": [
      1,
      10,
      12,
      66,
      68
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 417,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 418,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 419,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 420,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 421,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 422,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 423,
    "output": 1,
    "blocks": [
      1,
      32,
      130,
      132,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 424,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 425,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 426,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 427,
    "output": 1,
    "blocks": [
      3,
      9,
      34,
      40,
      130,
      136,
      257,
      288,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 428,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 429,
    "output": 1,
    "blocks": [
      5,
      9,
      36,
      40,
      128
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 430,
    "output": 1,
    "blocks": [
      6,
      8,
      130,
      260,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 431,
    "output": 1,
    "blocks": [
      7,
      9,
      38,
      40,
      130,
      140,
      261,
      292,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 432,
    "output": 0,
    "blocks": [
      1,
      10,
      12,
      66,
      68
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 433,
    "output": 1,
    "blocks": [
      1,
      48,
      144,
      288,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 434,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 435,
    "output": 1,
    "blocks": [
      1,
      48,
      144,
      288,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 436,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 437,
    "output": 1,
    "blocks": [
      1,
      48,
      144,
      288,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 438,
    "output": 0,
    "blocks": [
      1,
      8,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 439,
    "output": 1,
    "blocks": [
      1,
      48,
      146,
      148,
      290,
      292,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 440,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 441,
    "output": 1,
    "blocks": [
      1,
      48,
      144,
      288,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 442,
    "output": 1,
    "blocks": [
      2,
      8,
      272,
      288,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 443,
    "output": 1,
    "blocks": [
      3,
      9,
      50,
      56,
      146,
      152,
      273,
      288,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 444,
    "output": 1,
    "blocks": [
      4,
      8,
      144,
      160,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 445,
    "output": 1,
    "blocks": [
      5,
      9,
      52,
      56,
      144,
      161,
      292,
      296,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 446,
    "output": 1,
    "blocks": [
      6,
      8,
      146,
      162,
      276,
      292,
      384
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 447,
    "output": 1,
    "blocks": [
      7,
      9,
      54,
      56,
      146,
      156,
      163,
      277,
      292,
      298,
      384
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 448,
    "output": 0,
    "blocks": [
      9,
      10,
      12,
      17,
      18,
      20,
      33,
      34,
      36
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 449,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 450,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 451,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 452,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 453,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 454,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 455,
    "output": 0,
    "blocks": [
      8,
      16,
      32
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 456,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 457,
    "output": 1,
    "blocks": [
      1,
      8,
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 458,
    "output": 1,
    "blocks": [
      2,
      8,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 459,
    "output": 1,
    "blocks": [
      3,
      8,
      66,
      130,
      256
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 460,
    "output": 1,
    "blocks": [
      4,
      8,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 461,
    "output": 1,
    "blocks": [
      5,
      8,
      68,
      128,
      260
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 462,
    "output": 1,
    "blocks": [
      6,
      8,
      130,
      260,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 463,
    "output": 1,
    "blocks": [
      7,
      8,
      70,
      130,
      260,
      385,
      448
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 464,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 465,
    "output": 1,
    "blocks": [
      1,
      16,
      256
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 466,
    "output": 1,
    "blocks": [
      2,
      16,
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "1",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 467,
    "output": 1,
    "blocks": [
      3,
      16,
      65,
      129,
      256
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 468,
    "output": 1,
    "blocks": [
      4,
      16,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 469,
    "output": 1,
    "blocks": [
      5,
      16,
      65,
      260,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 470,
    "output": 1,
    "blocks": [
      6,
      16,
      64,
      132,
      260
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 471,
    "output": 1,
    "blocks": [
      7,
      16,
      65,
      133,
      260,
      322,
      448
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 472,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 473,
    "output": 1,
    "blocks": [
      1,
      24,
      80,
      144,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 474,
    "output": 1,
    "blocks": [
      2,
      24,
      72,
      136,
      256
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 475,
    "output": 1,
    "blocks": [
      3,
      24,
      73,
      82,
      137,
      146,
      256
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 476,
    "output": 1,
    "blocks": [
      4,
      24,
      72,
      144,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 477,
    "output": 1,
    "blocks": [
      5,
      24,
      73,
      84,
      144,
      193,
      260,
      328,
      448
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 478,
    "output": 1,
    "blocks": [
      6,
      24,
      72,
      140,
      146,
      194,
      260,
      400,
      448
    ],
    "primal": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 479,
    "output": 1,
    "blocks": [
      7,
      24,
      73,
      86,
      141,
      146,
      195,
      260,
      330,
      401,
      448
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 480,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 481,
    "output": 1,
    "blocks": [
      1,
      32,
      128
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 482,
    "output": 1,
    "blocks": [
      2,
      32,
      64
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 483,
    "output": 1,
    "blocks": [
      3,
      32,
      65,
      130,
      192
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 484,
    "output": 1,
    "blocks": [
      4,
      32,
      64,
      128,
      256
    ],
    "primal": [
      "1",
      "1",
      "1",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "1",
      "1",
      "1"
    ],
    "value": "5"
  },
  {
    "input": 485,
    "output": 1,
    "blocks": [
      5,
      32,
      65,
      128,
      257
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 486,
    "output": 1,
    "blocks": [
      6,
      32,
      64,
      130,
      258
    ],
    "primal": [
      "0",
      "1",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 487,
    "output": 1,
    "blocks": [
      7,
      32,
      65,
      130,
      196,
      259,
      448
    ],
    "primal": [
      "0",
      "1",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 488,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 489,
    "output": 1,
    "blocks": [
      1,
      40,
      96,
      128,
      288
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 490,
    "output": 1,
    "blocks": [
      2,
      40,
      72,
      288,
      320
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 491,
    "output": 1,
    "blocks": [
      3,
      40,
      73,
      98,
      130,
      200,
      288,
      321,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 492,
    "output": 1,
    "blocks": [
      4,
      40,
      72,
      128,
      264
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 493,
    "output": 1,
    "blocks": [
      5,
      40,
      73,
      100,
      128,
      265,
      292
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 494,
    "output": 1,
    "blocks": [
      6,
      40,
      72,
      130,
      266,
      292,
      324,
      416,
      448
    ],
    "primal": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 495,
    "output": 1,
    "blocks": [
      7,
      40,
      73,
      102,
      130,
      204,
      267,
      292,
      325,
      417,
      448
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 496,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 497,
    "output": 1,
    "blocks": [
      1,
      48,
      144,
      288,
      384
    ],
    "primal": [
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 498,
    "output": 1,
    "blocks": [
      2,
      48,
      64,
      160,
      288
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 499,
    "output": 1,
    "blocks": [
      3,
      48,
      65,
      146,
      161,
      208,
      288,
      386,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 500,
    "output": 1,
    "blocks": [
      4,
      48,
      64,
      144,
      272
    ],
    "primal": [
      "1",
      "0",
      "1",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 501,
    "output": 1,
    "blocks": [
      5,
      48,
      65,
      144,
      273,
      292,
      352,
      388,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 502,
    "output": 1,
    "blocks": [
      6,
      48,
      64,
      146,
      164,
      274,
      292
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "1"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 503,
    "output": 1,
    "blocks": [
      7,
      48,
      65,
      146,
      165,
      212,
      275,
      292,
      354,
      390,
      448
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 504,
    "output": 0,
    "blocks": [
      1,
      2,
      4
    ],
    "primal": [
      "1",
      "1",
      "1"
    ],
    "dual": [
      "1",
      "1",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 505,
    "output": 1,
    "blocks": [
      1,
      56,
      112,
      144,
      288,
      392,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 506,
    "output": 1,
    "blocks": [
      2,
      56,
      72,
      168,
      288,
      336,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  },
  {
    "input": 507,
    "output": 1,
    "blocks": [
      3,
      56,
      73,
      114,
      146,
      169,
      216,
      288,
      337,
      394,
      448
    ],
    "primal": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 508,
    "output": 1,
    "blocks": [
      4,
      56,
      72,
      144,
      224,
      280,
      448
    ],
    "primal": [
      "1",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 509,
    "output": 1,
    "blocks": [
      5,
      56,
      73,
      116,
      144,
      225,
      281,
      292,
      360,
      396,
      448
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 510,
    "output": 1,
    "blocks": [
      6,
      56,
      72,
      146,
      172,
      226,
      282,
      292,
      340,
      432,
      448
    ],
    "primal": [
      "0",
      "0",
      "1",
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "0",
      "1",
      "0",
      "0",
      "0",
      "1",
      "1",
      "0",
      "0"
    ],
    "value": "3"
  },
  {
    "input": 511,
    "output": 1,
    "blocks": [
      7,
      56,
      73,
      118,
      146,
      173,
      220,
      227,
      283,
      292,
      341,
      362,
      398,
      433,
      448
    ],
    "primal": [
      "0",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    "dual": [
      "1",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "1"
    ],
    "value": "3"
  }
]


==> anc/audit_classical_bounds/sabotage_certificate.json <==
{
  "state_reps": [
    [
      0,
      0
    ],
    [
      1,
      1
    ],
    [
      1,
      0
    ],
    [
      3,
      3
    ],
    [
      3,
      1
    ],
    [
      3,
      0
    ],
    [
      7,
      7
    ],
    [
      7,
      3
    ],
    [
      7,
      1
    ],
    [
      10,
      10
    ],
    [
      10,
      2
    ],
    [
      10,
      0
    ],
    [
      11,
      11
    ],
    [
      11,
      10
    ],
    [
      11,
      3
    ],
    [
      11,
      2
    ],
    [
      11,
      1
    ],
    [
      11,
      0
    ],
    [
      14,
      14
    ],
    [
      14,
      10
    ],
    [
      14,
      8
    ],
    [
      14,
      6
    ],
    [
      14,
      2
    ],
    [
      14,
      0
    ],
    [
      15,
      15
    ],
    [
      15,
      14
    ],
    [
      15,
      11
    ],
    [
      15,
      10
    ],
    [
      15,
      9
    ],
    [
      15,
      7
    ],
    [
      15,
      6
    ],
    [
      15,
      3
    ],
    [
      15,
      2
    ],
    [
      15,
      1
    ],
    [
      27,
      27
    ],
    [
      27,
      11
    ],
    [
      27,
      3
    ],
    [
      27,
      10
    ],
    [
      27,
      1
    ],
    [
      27,
      0
    ],
    [
      29,
      29
    ],
    [
      29,
      21
    ],
    [
      29,
      13
    ],
    [
      29,
      5
    ],
    [
      29,
      20
    ],
    [
      29,
      12
    ],
    [
      29,
      4
    ],
    [
      29,
      9
    ],
    [
      29,
      1
    ],
    [
      29,
      0
    ],
    [
      31,
      31
    ],
    [
      31,
      29
    ],
    [
      31,
      28
    ],
    [
      31,
      27
    ],
    [
      31,
      25
    ],
    [
      31,
      15
    ],
    [
      31,
      13
    ],
    [
      31,
      14
    ],
    [
      31,
      12
    ],
    [
      31,
      11
    ],
    [
      31,
      9
    ],
    [
      31,
      10
    ],
    [
      31,
      7
    ],
    [
      31,
      5
    ],
    [
      31,
      4
    ],
    [
      31,
      3
    ],
    [
      31,
      1
    ],
    [
      63,
      63
    ],
    [
      63,
      31
    ],
    [
      63,
      15
    ],
    [
      63,
      27
    ],
    [
      63,
      29
    ],
    [
      63,
      11
    ],
    [
      63,
      14
    ],
    [
      63,
      9
    ],
    [
      63,
      10
    ],
    [
      78,
      78
    ],
    [
      78,
      14
    ],
    [
      78,
      6
    ],
    [
      78,
      10
    ],
    [
      78,
      2
    ],
    [
      78,
      0
    ],
    [
      79,
      78
    ],
    [
      79,
      15
    ],
    [
      79,
      14
    ],
    [
      79,
      7
    ],
    [
      79,
      11
    ],
    [
      79,
      10
    ],
    [
      79,
      3
    ],
    [
      79,
      1
    ],
    [
      84,
      20
    ],
    [
      84,
      4
    ],
    [
      84,
      0
    ],
    [
      85,
      21
    ],
    [
      85,
      20
    ],
    [
      85,
      69
    ],
    [
      85,
      68
    ],
    [
      85,
      5
    ],
    [
      85,
      4
    ],
    [
      85,
      17
    ],
    [
      85,
      16
    ],
    [
      85,
      1
    ],
    [
      85,
      0
    ],
    [
      87,
      83
    ],
    [
      87,
      81
    ],
    [
      87,
      23
    ],
    [
      87,
      21
    ],
    [
      87,
      22
    ],
    [
      87,
      20
    ],
    [
      87,
      19
    ],
    [
      87,
      17
    ],
    [
      87,
      18
    ],
    [
      87,
      7
    ],
    [
      87,
      5
    ],
    [
      87,
      4
    ],
    [
      87,
      3
    ],
    [
      87,
      1
    ],
    [
      94,
      30
    ],
    [
      94,
      22
    ],
    [
      94,
      28
    ],
    [
      94,
      20
    ],
    [
      94,
      78
    ],
    [
      94,
      70
    ],
    [
      94,
      14
    ],
    [
      94,
      6
    ],
    [
      94,
      68
    ],
    [
      94,
      12
    ],
    [
      94,
      4
    ],
    [
      94,
      26
    ],
    [
      94,
      18
    ],
    [
      94,
      16
    ],
    [
      94,
      10
    ],
    [
      94,
      2
    ],
    [
      94,
      0
    ],
    [
      95,
      31
    ],
    [
      95,
      30
    ],
    [
      95,
      23
    ],
    [
      95,
      29
    ],
    [
      95,
      28
    ],
    [
      95,
      21
    ],
    [
      95,
      78
    ],
    [
      95,
      71
    ],
    [
      95,
      70
    ],
    [
      95,
      15
    ],
    [
      95,
      14
    ],
    [
      95,
      7
    ],
    [
      95,
      69
    ],
    [
      95,
      68
    ],
    [
      95,
      13
    ],
    [
      95,
      12
    ],
    [
      95,
      5
    ],
    [
      95,
      27
    ],
    [
      95,
      26
    ],
    [
      95,
      19
    ],
    [
      95,
      17
    ],
    [
      95,
      11
    ],
    [
      95,
      10
    ],
    [
      95,
      3
    ],
    [
      95,
      1
    ],
    [
      118,
      70
    ],
    [
      118,
      66
    ],
    [
      118,
      64
    ],
    [
      118,
      54
    ],
    [
      118,
      22
    ],
    [
      118,
      6
    ],
    [
      118,
      20
    ],
    [
      118,
      2
    ],
    [
      119,
      113
    ],
    [
      119,
      83
    ],
    [
      119,
      82
    ],
    [
      119,
      81
    ],
    [
      119,
      71
    ],
    [
      119,
      70
    ],
    [
      119,
      67
    ],
    [
      119,
      66
    ],
    [
      119,
      65
    ],
    [
      119,
      55
    ],
    [
      119,
      54
    ],
    [
      119,
      51
    ],
    [
      119,
      50
    ],
    [
      119,
      49
    ],
    [
      119,
      23
    ],
    [
      119,
      22
    ],
    [
      119,
      19
    ],
    [
      119,
      18
    ],
    [
      119,
      21
    ],
    [
      119,
      20
    ],
    [
      119,
      17
    ],
    [
      119,
      7
    ],
    [
      119,
      6
    ],
    [
      119,
      3
    ],
    [
      119,
      2
    ],
    [
      127,
      78
    ],
    [
      127,
      91
    ],
    [
      127,
      83
    ],
    [
      127,
      75
    ],
    [
      127,
      82
    ],
    [
      127,
      74
    ],
    [
      127,
      73
    ],
    [
      127,
      63
    ],
    [
      127,
      55
    ],
    [
      127,
      31
    ],
    [
      127,
      23
    ],
    [
      127,
      15
    ],
    [
      127,
      30
    ],
    [
      127,
      14
    ],
    [
      127,
      27
    ],
    [
      127,
      19
    ],
    [
      127,
      29
    ],
    [
      127,
      21
    ],
    [
      127,
      11
    ],
    [
      127,
      10
    ],
    [
      238,
      46
    ],
    [
      238,
      78
    ],
    [
      238,
      14
    ],
    [
      238,
      38
    ],
    [
      238,
      6
    ],
    [
      238,
      10
    ],
    [
      238,
      12
    ],
    [
      238,
      2
    ],
    [
      238,
      0
    ],
    [
      239,
      170
    ],
    [
      239,
      47
    ],
    [
      239,
      46
    ],
    [
      239,
      39
    ],
    [
      239,
      43
    ],
    [
      239,
      42
    ],
    [
      239,
      45
    ],
    [
      239,
      44
    ],
    [
      239,
      37
    ],
    [
      239,
      35
    ],
    [
      239,
      33
    ],
    [
      239,
      78
    ],
    [
      239,
      15
    ],
    [
      239,
      14
    ],
    [
      239,
      7
    ],
    [
      239,
      11
    ],
    [
      239,
      10
    ],
    [
      239,
      13
    ],
    [
      239,
      3
    ],
    [
      239,
      1
    ],
    [
      255,
      228
    ],
    [
      255,
      63
    ],
    [
      255,
      47
    ],
    [
      255,
      39
    ],
    [
      255,
      46
    ],
    [
      255,
      78
    ],
    [
      255,
      31
    ],
    [
      255,
      15
    ],
    [
      255,
      29
    ],
    [
      255,
      14
    ],
    [
      255,
      27
    ],
    [
      255,
      11
    ],
    [
      255,
      10
    ]
  ],
  "action_reps": [
    [
      0,
      0,
      0
    ],
    [
      1,
      1,
      1
    ],
    [
      1,
      1,
      4
    ],
    [
      1,
      0,
      1
    ],
    [
      1,
      0,
      4
    ],
    [
      3,
      3,
      2
    ],
    [
      3,
      3,
      3
    ],
    [
      3,
      3,
      5
    ],
    [
      3,
      1,
      2
    ],
    [
      3,
      1,
      4
    ],
    [
      3,
      1,
      3
    ],
    [
      3,
      1,
      5
    ],
    [
      3,
      0,
      2
    ],
    [
      3,
      0,
      3
    ],
    [
      3,
      0,
      5
    ],
    [
      7,
      7,
      3
    ],
    [
      7,
      3,
      5
    ],
    [
      7,
      3,
      3
    ],
    [
      7,
      1,
      4
    ],
    [
      7,
      1,
      3
    ],
    [
      10,
      10,
      0
    ],
    [
      10,
      10,
      2
    ],
    [
      10,
      10,
      8
    ],
    [
      10,
      2,
      0
    ],
    [
      10,
      2,
      5
    ],
    [
      10,
      2,
      2
    ],
    [
      10,
      2,
      8
    ],
    [
      10,
      0,
      0
    ],
    [
      10,
      0,
      2
    ],
    [
      10,
      0,
      8
    ],
    [
      11,
      11,
      2
    ],
    [
      11,
      11,
      4
    ],
    [
      11,
      11,
      5
    ],
    [
      11,
      11,
      8
    ],
    [
      11,
      10,
      2
    ],
    [
      11,
      10,
      4
    ],
    [
      11,
      10,
      5
    ],
    [
      11,
      10,
      8
    ],
    [
      11,
      3,
      6
    ],
    [
      11,
      3,
      4
    ],
    [
      11,
      3,
      7
    ],
    [
      11,
      3,
      2
    ],
    [
      11,
      3,
      5
    ],
    [
      11,
      3,
      8
    ],
    [
      11,
      2,
      6
    ],
    [
      11,
      2,
      4
    ],
    [
      11,
      2,
      7
    ],
    [
      11,
      2,
      2
    ],
    [
      11,
      2,
      5
    ],
    [
      11,
      2,
      8
    ],
    [
      11,
      1,
      2
    ],
    [
      11,
      1,
      4
    ],
    [
      11,
      1,
      5
    ],
    [
      11,
      1,
      8
    ],
    [
      11,
      0,
      2
    ],
    [
      11,
      0,
      4
    ],
    [
      11,
      0,
      5
    ],
    [
      11,
      0,
      8
    ],
    [
      14,
      14,
      0
    ],
    [
      14,
      14,
      4
    ],
    [
      14,
      14,
      6
    ],
    [
      14,
      14,
      7
    ],
    [
      14,
      10,
      0
    ],
    [
      14,
      10,
      5
    ],
    [
      14,
      10,
      4
    ],
    [
      14,
      10,
      6
    ],
    [
      14,
      10,
      8
    ],
    [
      14,
      10,
      7
    ],
    [
      14,
      8,
      0
    ],
    [
      14,
      8,
      4
    ],
    [
      14,
      8,
      6
    ],
    [
      14,
      8,
      7
    ],
    [
      14,
      6,
      0
    ],
    [
      14,
      6,
      4
    ],
    [
      14,
      6,
      6
    ],
    [
      14,
      6,
      7
    ],
    [
      14,
      2,
      0
    ],
    [
      14,
      2,
      5
    ],
    [
      14,
      2,
      4
    ],
    [
      14,
      2,
      6
    ],
    [
      14,
      2,
      8
    ],
    [
      14,
      2,
      7
    ],
    [
      14,
      0,
      0
    ],
    [
      14,
      0,
      4
    ],
    [
      14,
      0,
      6
    ],
    [
      14,
      0,
      7
    ],
    [
      15,
      15,
      4
    ],
    [
      15,
      15,
      6
    ],
    [
      15,
      15,
      7
    ],
    [
      15,
      14,
      4
    ],
    [
      15,
      14,
      6
    ],
    [
      15,
      14,
      7
    ],
    [
      15,
      11,
      5
    ],
    [
      15,
      11,
      4
    ],
    [
      15,
      11,
      6
    ],
    [
      15,
      11,
      8
    ],
    [
      15,
      11,
      7
    ],
    [
      15,
      10,
      5
    ],
    [
      15,
      10,
      4
    ],
    [
      15,
      10,
      6
    ],
    [
      15,
      10,
      8
    ],
    [
      15,
      10,
      7
    ],
    [
      15,
      9,
      4
    ],
    [
      15,
      9,
      6
    ],
    [
      15,
      9,
      7
    ],
    [
      15,
      7,
      4
    ],
    [
      15,
      7,
      6
    ],
    [
      15,
      7,
      7
    ],
    [
      15,
      6,
      4
    ],
    [
      15,
      6,
      6
    ],
    [
      15,
      6,
      7
    ],
    [
      15,
      3,
      5
    ],
    [
      15,
      3,
      4
    ],
    [
      15,
      3,
      6
    ],
    [
      15,
      3,
      8
    ],
    [
      15,
      3,
      7
    ],
    [
      15,
      2,
      5
    ],
    [
      15,
      2,
      4
    ],
    [
      15,
      2,
      6
    ],
    [
      15,
      2,
      8
    ],
    [
      15,
      2,
      7
    ],
    [
      15,
      1,
      4
    ],
    [
      15,
      1,
      6
    ],
    [
      15,
      1,
      7
    ],
    [
      27,
      27,
      2
    ],
    [
      27,
      27,
      8
    ],
    [
      27,
      11,
      5
    ],
    [
      27,
      11,
      2
    ],
    [
      27,
      11,
      8
    ],
    [
      27,
      3,
      5
    ],
    [
      27,
      3,
      2
    ],
    [
      27,
      3,
      6
    ],
    [
      27,
      3,
      8
    ],
    [
      27,
      10,
      2
    ],
    [
      27,
      10,
      8
    ],
    [
      27,
      1,
      5
    ],
    [
      27,
      1,
      2
    ],
    [
      27,
      1,
      8
    ],
    [
      27,
      0,
      2
    ],
    [
      27,
      0,
      8
    ],
    [
      29,
      29,
      1
    ],
    [
      29,
      29,
      6
    ],
    [
      29,
      29,
      7
    ],
    [
      29,
      21,
      5
    ],
    [
      29,
      21,
      1
    ],
    [
      29,
      21,
      6
    ],
    [
      29,
      21,
      8
    ],
    [
      29,
      21,
      7
    ],
    [
      29,
      13,
      5
    ],
    [
      29,
      13,
      1
    ],
    [
      29,
      13,
      6
    ],
    [
      29,
      13,
      8
    ],
    [
      29,
      13,
      7
    ],
    [
      29,
      5,
      5
    ],
    [
      29,
      5,
      1
    ],
    [
      29,
      5,
      6
    ],
    [
      29,
      5,
      8
    ],
    [
      29,
      5,
      7
    ],
    [
      29,
      20,
      1
    ],
    [
      29,
      20,
      6
    ],
    [
      29,
      20,
      7
    ],
    [
      29,
      12,
      5
    ],
    [
      29,
      12,
      1
    ],
    [
      29,
      12,
      6
    ],
    [
      29,
      12,
      8
    ],
    [
      29,
      12,
      7
    ],
    [
      29,
      4,
      5
    ],
    [
      29,
      4,
      1
    ],
    [
      29,
      4,
      6
    ],
    [
      29,
      4,
      8
    ],
    [
      29,
      4,
      7
    ],
    [
      29,
      9,
      1
    ],
    [
      29,
      9,
      6
    ],
    [
      29,
      9,
      7
    ],
    [
      29,
      1,
      5
    ],
    [
      29,
      1,
      1
    ],
    [
      29,
      1,
      6
    ],
    [
      29,
      1,
      8
    ],
    [
      29,
      1,
      7
    ],
    [
      29,
      0,
      1
    ],
    [
      29,
      0,
      6
    ],
    [
      29,
      0,
      7
    ],
    [
      31,
      31,
      5
    ],
    [
      31,
      31,
      6
    ],
    [
      31,
      31,
      8
    ],
    [
      31,
      29,
      5
    ],
    [
      31,
      29,
      7
    ],
    [
      31,
      29,
      6
    ],
    [
      31,
      29,
      8
    ],
    [
      31,
      28,
      5
    ],
    [
      31,
      28,
      6
    ],
    [
      31,
      28,
      8
    ],
    [
      31,
      27,
      5
    ],
    [
      31,
      27,
      6
    ],
    [
      31,
      27,
      8
    ],
    [
      31,
      25,
      5
    ],
    [
      31,
      25,
      7
    ],
    [
      31,
      25,
      6
    ],
    [
      31,
      25,
      8
    ],
    [
      31,
      15,
      5
    ],
    [
      31,
      15,
      7
    ],
    [
      31,
      15,
      6
    ],
    [
      31,
      15,
      8
    ],
    [
      31,
      13,
      5
    ],
    [
      31,
      13,
      7
    ],
    [
      31,
      13,
      6
    ],
    [
      31,
      13,
      8
    ],
    [
      31,
      14,
      5
    ],
    [
      31,
      14,
      7
    ],
    [
      31,
      14,
      6
    ],
    [
      31,
      14,
      8
    ],
    [
      31,
      12,
      5
    ],
    [
      31,
      12,
      7
    ],
    [
      31,
      12,
      6
    ],
    [
      31,
      12,
      8
    ],
    [
      31,
      11,
      5
    ],
    [
      31,
      11,
      7
    ],
    [
      31,
      11,
      6
    ],
    [
      31,
      11,
      8
    ],
    [
      31,
      9,
      5
    ],
    [
      31,
      9,
      7
    ],
    [
      31,
      9,
      6
    ],
    [
      31,
      9,
      8
    ],
    [
      31,
      10,
      5
    ],
    [
      31,
      10,
      7
    ],
    [
      31,
      10,
      6
    ],
    [
      31,
      10,
      8
    ],
    [
      31,
      7,
      5
    ],
    [
      31,
      7,
      6
    ],
    [
      31,
      7,
      8
    ],
    [
      31,
      5,
      5
    ],
    [
      31,
      5,
      7
    ],
    [
      31,
      5,
      6
    ],
    [
      31,
      5,
      8
    ],
    [
      31,
      4,
      5
    ],
    [
      31,
      4,
      6
    ],
    [
      31,
      4,
      8
    ],
    [
      31,
      3,
      5
    ],
    [
      31,
      3,
      6
    ],
    [
      31,
      3,
      8
    ],
    [
      31,
      1,
      5
    ],
    [
      31,
      1,
      7
    ],
    [
      31,
      1,
      6
    ],
    [
      31,
      1,
      8
    ],
    [
      63,
      63,
      6
    ],
    [
      63,
      31,
      8
    ],
    [
      63,
      31,
      6
    ],
    [
      63,
      15,
      7
    ],
    [
      63,
      15,
      6
    ],
    [
      63,
      27,
      8
    ],
    [
      63,
      27,
      6
    ],
    [
      63,
      29,
      7
    ],
    [
      63,
      29,
      6
    ],
    [
      63,
      11,
      8
    ],
    [
      63,
      11,
      7
    ],
    [
      63,
      11,
      6
    ],
    [
      63,
      14,
      6
    ],
    [
      63,
      14,
      7
    ],
    [
      63,
      9,
      7
    ],
    [
      63,
      9,
      6
    ],
    [
      63,
      10,
      8
    ],
    [
      63,
      10,
      6
    ],
    [
      78,
      78,
      0
    ],
    [
      78,
      78,
      4
    ],
    [
      78,
      14,
      0
    ],
    [
      78,
      14,
      7
    ],
    [
      78,
      14,
      4
    ],
    [
      78,
      6,
      0
    ],
    [
      78,
      6,
      4
    ],
    [
      78,
      10,
      0
    ],
    [
      78,
      10,
      8
    ],
    [
      78,
      10,
      5
    ],
    [
      78,
      10,
      4
    ],
    [
      78,
      2,
      0
    ],
    [
      78,
      2,
      5
    ],
    [
      78,
      2,
      4
    ],
    [
      78,
      0,
      0
    ],
    [
      78,
      0,
      4
    ],
    [
      79,
      78,
      4
    ],
    [
      79,
      15,
      7
    ],
    [
      79,
      15,
      4
    ],
    [
      79,
      14,
      7
    ],
    [
      79,
      14,
      4
    ],
    [
      79,
      7,
      4
    ],
    [
      79,
      11,
      8
    ],
    [
      79,
      11,
      5
    ],
    [
      79,
      11,
      4
    ],
    [
      79,
      10,
      8
    ],
    [
      79,
      10,
      5
    ],
    [
      79,
      10,
      4
    ],
    [
      79,
      3,
      5
    ],
    [
      79,
      3,
      4
    ],
    [
      79,
      1,
      4
    ],
    [
      84,
      20,
      0
    ],
    [
      84,
      20,
      1
    ],
    [
      84,
      4,
      0
    ],
    [
      84,
      4,
      3
    ],
    [
      84,
      0,
      0
    ],
    [
      85,
      21,
      3
    ],
    [
      85,
      21,
      1
    ],
    [
      85,
      21,
      7
    ],
    [
      85,
      21,
      5
    ],
    [
      85,
      21,
      8
    ],
    [
      85,
      20,
      3
    ],
    [
      85,
      20,
      1
    ],
    [
      85,
      20,
      7
    ],
    [
      85,
      20,
      5
    ],
    [
      85,
      20,
      8
    ],
    [
      85,
      69,
      1
    ],
    [
      85,
      69,
      5
    ],
    [
      85,
      69,
      8
    ],
    [
      85,
      68,
      1
    ],
    [
      85,
      68,
      5
    ],
    [
      85,
      68,
      8
    ],
    [
      85,
      5,
      3
    ],
    [
      85,
      5,
      1
    ],
    [
      85,
      5,
      7
    ],
    [
      85,
      5,
      5
    ],
    [
      85,
      5,
      8
    ],
    [
      85,
      4,
      3
    ],
    [
      85,
      4,
      1
    ],
    [
      85,
      4,
      7
    ],
    [
      85,
      4,
      5
    ],
    [
      85,
      4,
      8
    ],
    [
      85,
      17,
      1
    ],
    [
      85,
      17,
      5
    ],
    [
      85,
      17,
      8
    ],
    [
      85,
      16,
      1
    ],
    [
      85,
      16,
      5
    ],
    [
      85,
      16,
      8
    ],
    [
      85,
      1,
      1
    ],
    [
      85,
      1,
      5
    ],
    [
      85,
      1,
      8
    ],
    [
      85,
      0,
      1
    ],
    [
      85,
      0,
      5
    ],
    [
      85,
      0,
      8
    ],
    [
      87,
      83,
      3
    ],
    [
      87,
      83,
      5
    ],
    [
      87,
      81,
      7
    ],
    [
      87,
      81,
      8
    ],
    [
      87,
      81,
      3
    ],
    [
      87,
      81,
      5
    ],
    [
      87,
      23,
      7
    ],
    [
      87,
      23,
      8
    ],
    [
      87,
      23,
      3
    ],
    [
      87,
      23,
      5
    ],
    [
      87,
      21,
      7
    ],
    [
      87,
      21,
      8
    ],
    [
      87,
      21,
      3
    ],
    [
      87,
      21,
      5
    ],
    [
      87,
      22,
      7
    ],
    [
      87,
      22,
      8
    ],
    [
      87,
      22,
      3
    ],
    [
      87,
      22,
      5
    ],
    [
      87,
      20,
      7
    ],
    [
      87,
      20,
      8
    ],
    [
      87,
      20,
      3
    ],
    [
      87,
      20,
      5
    ],
    [
      87,
      19,
      7
    ],
    [
      87,
      19,
      8
    ],
    [
      87,
      19,
      3
    ],
    [
      87,
      19,
      5
    ],
    [
      87,
      17,
      7
    ],
    [
      87,
      17,
      8
    ],
    [
      87,
      17,
      3
    ],
    [
      87,
      17,
      5
    ],
    [
      87,
      18,
      7
    ],
    [
      87,
      18,
      8
    ],
    [
      87,
      18,
      3
    ],
    [
      87,
      18,
      5
    ],
    [
      87,
      7,
      3
    ],
    [
      87,
      7,
      5
    ],
    [
      87,
      5,
      7
    ],
    [
      87,
      5,
      8
    ],
    [
      87,
      5,
      3
    ],
    [
      87,
      5,
      5
    ],
    [
      87,
      4,
      3
    ],
    [
      87,
      4,
      5
    ],
    [
      87,
      3,
      3
    ],
    [
      87,
      3,
      5
    ],
    [
      87,
      1,
      7
    ],
    [
      87,
      1,
      8
    ],
    [
      87,
      1,
      3
    ],
    [
      87,
      1,
      5
    ],
    [
      94,
      30,
      0
    ],
    [
      94,
      30,
      7
    ],
    [
      94,
      30,
      5
    ],
    [
      94,
      30,
      8
    ],
    [
      94,
      22,
      0
    ],
    [
      94,
      22,
      7
    ],
    [
      94,
      22,
      5
    ],
    [
      94,
      22,
      8
    ],
    [
      94,
      28,
      0
    ],
    [
      94,
      28,
      7
    ],
    [
      94,
      28,
      5
    ],
    [
      94,
      28,
      8
    ],
    [
      94,
      20,
      0
    ],
    [
      94,
      20,
      7
    ],
    [
      94,
      20,
      5
    ],
    [
      94,
      20,
      8
    ],
    [
      94,
      78,
      0
    ],
    [
      94,
      78,
      5
    ],
    [
      94,
      78,
      8
    ],
    [
      94,
      70,
      0
    ],
    [
      94,
      70,
      7
    ],
    [
      94,
      70,
      5
    ],
    [
      94,
      70,
      8
    ],
    [
      94,
      14,
      0
    ],
    [
      94,
      14,
      7
    ],
    [
      94,
      14,
      5
    ],
    [
      94,
      14,
      8
    ],
    [
      94,
      6,
      0
    ],
    [
      94,
      6,
      7
    ],
    [
      94,
      6,
      5
    ],
    [
      94,
      6,
      8
    ],
    [
      94,
      68,
      0
    ],
    [
      94,
      68,
      5
    ],
    [
      94,
      68,
      8
    ],
    [
      94,
      12,
      0
    ],
    [
      94,
      12,
      7
    ],
    [
      94,
      12,
      5
    ],
    [
      94,
      12,
      8
    ],
    [
      94,
      4,
      0
    ],
    [
      94,
      4,
      7
    ],
    [
      94,
      4,
      5
    ],
    [
      94,
      4,
      8
    ],
    [
      94,
      26,
      0
    ],
    [
      94,
      26,
      5
    ],
    [
      94,
      26,
      8
    ],
    [
      94,
      18,
      0
    ],
    [
      94,
      18,
      7
    ],
    [
      94,
      18,
      5
    ],
    [
      94,
      18,
      8
    ],
    [
      94,
      16,
      0
    ],
    [
      94,
      16,
      5
    ],
    [
      94,
      16,
      8
    ],
    [
      94,
      10,
      0
    ],
    [
      94,
      10,
      5
    ],
    [
      94,
      10,
      8
    ],
    [
      94,
      2,
      0
    ],
    [
      94,
      2,
      7
    ],
    [
      94,
      2,
      5
    ],
    [
      94,
      2,
      8
    ],
    [
      94,
      0,
      0
    ],
    [
      94,
      0,
      5
    ],
    [
      94,
      0,
      8
    ],
    [
      95,
      31,
      7
    ],
    [
      95,
      31,
      5
    ],
    [
      95,
      31,
      8
    ],
    [
      95,
      30,
      7
    ],
    [
      95,
      30,
      5
    ],
    [
      95,
      30,
      8
    ],
    [
      95,
      23,
      7
    ],
    [
      95,
      23,
      5
    ],
    [
      95,
      23,
      8
    ],
    [
      95,
      29,
      7
    ],
    [
      95,
      29,
      5
    ],
    [
      95,
      29,
      8
    ],
    [
      95,
      28,
      7
    ],
    [
      95,
      28,
      5
    ],
    [
      95,
      28,
      8
    ],
    [
      95,
      21,
      7
    ],
    [
      95,
      21,
      5
    ],
    [
      95,
      21,
      8
    ],
    [
      95,
      78,
      5
    ],
    [
      95,
      78,
      8
    ],
    [
      95,
      71,
      7
    ],
    [
      95,
      71,
      5
    ],
    [
      95,
      71,
      8
    ],
    [
      95,
      70,
      7
    ],
    [
      95,
      70,
      5
    ],
    [
      95,
      70,
      8
    ],
    [
      95,
      15,
      7
    ],
    [
      95,
      15,
      5
    ],
    [
      95,
      15,
      8
    ],
    [
      95,
      14,
      7
    ],
    [
      95,
      14,
      5
    ],
    [
      95,
      14,
      8
    ],
    [
      95,
      7,
      7
    ],
    [
      95,
      7,
      5
    ],
    [
      95,
      7,
      8
    ],
    [
      95,
      69,
      5
    ],
    [
      95,
      69,
      8
    ],
    [
      95,
      68,
      5
    ],
    [
      95,
      68,
      8
    ],
    [
      95,
      13,
      7
    ],
    [
      95,
      13,
      5
    ],
    [
      95,
      13,
      8
    ],
    [
      95,
      12,
      7
    ],
    [
      95,
      12,
      5
    ],
    [
      95,
      12,
      8
    ],
    [
      95,
      5,
      7
    ],
    [
      95,
      5,
      5
    ],
    [
      95,
      5,
      8
    ],
    [
      95,
      27,
      5
    ],
    [
      95,
      27,
      8
    ],
    [
      95,
      26,
      5
    ],
    [
      95,
      26,
      8
    ],
    [
      95,
      19,
      7
    ],
    [
      95,
      19,
      5
    ],
    [
      95,
      19,
      8
    ],
    [
      95,
      17,
      5
    ],
    [
      95,
      17,
      8
    ],
    [
      95,
      11,
      5
    ],
    [
      95,
      11,
      8
    ],
    [
      95,
      10,
      5
    ],
    [
      95,
      10,
      8
    ],
    [
      95,
      3,
      7
    ],
    [
      95,
      3,
      5
    ],
    [
      95,
      3,
      8
    ],
    [
      95,
      1,
      5
    ],
    [
      95,
      1,
      8
    ],
    [
      118,
      70,
      3
    ],
    [
      118,
      70,
      0
    ],
    [
      118,
      70,
      7
    ],
    [
      118,
      66,
      3
    ],
    [
      118,
      66,
      0
    ],
    [
      118,
      64,
      0
    ],
    [
      118,
      54,
      0
    ],
    [
      118,
      22,
      3
    ],
    [
      118,
      22,
      0
    ],
    [
      118,
      6,
      3
    ],
    [
      118,
      6,
      0
    ],
    [
      118,
      6,
      7
    ],
    [
      118,
      20,
      0
    ],
    [
      118,
      2,
      3
    ],
    [
      118,
      2,
      0
    ],
    [
      119,
      113,
      3
    ],
    [
      119,
      113,
      7
    ],
    [
      119,
      83,
      3
    ],
    [
      119,
      83,
      8
    ],
    [
      119,
      83,
      7
    ],
    [
      119,
      82,
      3
    ],
    [
      119,
      82,
      8
    ],
    [
      119,
      82,
      7
    ],
    [
      119,
      81,
      3
    ],
    [
      119,
      81,
      8
    ],
    [
      119,
      81,
      7
    ],
    [
      119,
      71,
      3
    ],
    [
      119,
      71,
      7
    ],
    [
      119,
      70,
      3
    ],
    [
      119,
      70,
      7
    ],
    [
      119,
      67,
      3
    ],
    [
      119,
      67,
      8
    ],
    [
      119,
      67,
      7
    ],
    [
      119,
      66,
      3
    ],
    [
      119,
      66,
      8
    ],
    [
      119,
      66,
      7
    ],
    [
      119,
      65,
      3
    ],
    [
      119,
      65,
      7
    ],
    [
      119,
      55,
      3
    ],
    [
      119,
      55,
      7
    ],
    [
      119,
      54,
      3
    ],
    [
      119,
      54,
      7
    ],
    [
      119,
      51,
      3
    ],
    [
      119,
      51,
      8
    ],
    [
      119,
      51,
      7
    ],
    [
      119,
      50,
      3
    ],
    [
      119,
      50,
      8
    ],
    [
      119,
      50,
      7
    ],
    [
      119,
      49,
      3
    ],
    [
      119,
      49,
      7
    ],
    [
      119,
      23,
      3
    ],
    [
      119,
      23,
      8
    ],
    [
      119,
      23,
      7
    ],
    [
      119,
      22,
      3
    ],
    [
      119,
      22,
      8
    ],
    [
      119,
      22,
      7
    ],
    [
      119,
      19,
      3
    ],
    [
      119,
      19,
      8
    ],
    [
      119,
      19,
      7
    ],
    [
      119,
      18,
      3
    ],
    [
      119,
      18,
      8
    ],
    [
      119,
      18,
      7
    ],
    [
      119,
      21,
      3
    ],
    [
      119,
      21,
      8
    ],
    [
      119,
      21,
      7
    ],
    [
      119,
      20,
      3
    ],
    [
      119,
      20,
      8
    ],
    [
      119,
      20,
      7
    ],
    [
      119,
      17,
      3
    ],
    [
      119,
      17,
      8
    ],
    [
      119,
      17,
      7
    ],
    [
      119,
      7,
      3
    ],
    [
      119,
      7,
      7
    ],
    [
      119,
      6,
      3
    ],
    [
      119,
      6,
      7
    ],
    [
      119,
      3,
      3
    ],
    [
      119,
      3,
      8
    ],
    [
      119,
      3,
      7
    ],
    [
      119,
      2,
      3
    ],
    [
      119,
      2,
      8
    ],
    [
      119,
      2,
      7
    ],
    [
      127,
      78,
      7
    ],
    [
      127,
      91,
      8
    ],
    [
      127,
      91,
      7
    ],
    [
      127,
      83,
      8
    ],
    [
      127,
      83,
      7
    ],
    [
      127,
      75,
      8
    ],
    [
      127,
      75,
      7
    ],
    [
      127,
      82,
      8
    ],
    [
      127,
      82,
      7
    ],
    [
      127,
      74,
      8
    ],
    [
      127,
      74,
      7
    ],
    [
      127,
      73,
      7
    ],
    [
      127,
      63,
      7
    ],
    [
      127,
      55,
      7
    ],
    [
      127,
      31,
      8
    ],
    [
      127,
      31,
      7
    ],
    [
      127,
      23,
      8
    ],
    [
      127,
      23,
      7
    ],
    [
      127,
      15,
      7
    ],
    [
      127,
      30,
      8
    ],
    [
      127,
      30,
      7
    ],
    [
      127,
      14,
      7
    ],
    [
      127,
      27,
      8
    ],
    [
      127,
      27,
      7
    ],
    [
      127,
      19,
      8
    ],
    [
      127,
      19,
      7
    ],
    [
      127,
      29,
      7
    ],
    [
      127,
      21,
      7
    ],
    [
      127,
      21,
      8
    ],
    [
      127,
      11,
      8
    ],
    [
      127,
      11,
      7
    ],
    [
      127,
      10,
      8
    ],
    [
      127,
      10,
      7
    ],
    [
      238,
      46,
      8
    ],
    [
      238,
      46,
      0
    ],
    [
      238,
      78,
      4
    ],
    [
      238,
      78,
      0
    ],
    [
      238,
      14,
      8
    ],
    [
      238,
      14,
      4
    ],
    [
      238,
      14,
      0
    ],
    [
      238,
      38,
      0
    ],
    [
      238,
      38,
      4
    ],
    [
      238,
      6,
      4
    ],
    [
      238,
      6,
      0
    ],
    [
      238,
      10,
      8
    ],
    [
      238,
      10,
      0
    ],
    [
      238,
      12,
      4
    ],
    [
      238,
      12,
      0
    ],
    [
      238,
      2,
      8
    ],
    [
      238,
      2,
      0
    ],
    [
      238,
      0,
      0
    ],
    [
      239,
      170,
      8
    ],
    [
      239,
      170,
      4
    ],
    [
      239,
      47,
      4
    ],
    [
      239,
      47,
      8
    ],
    [
      239,
      46,
      4
    ],
    [
      239,
      46,
      8
    ],
    [
      239,
      39,
      4
    ],
    [
      239,
      39,
      8
    ],
    [
      239,
      43,
      8
    ],
    [
      239,
      43,
      4
    ],
    [
      239,
      42,
      8
    ],
    [
      239,
      42,
      4
    ],
    [
      239,
      45,
      4
    ],
    [
      239,
      44,
      4
    ],
    [
      239,
      37,
      4
    ],
    [
      239,
      37,
      8
    ],
    [
      239,
      35,
      4
    ],
    [
      239,
      35,
      8
    ],
    [
      239,
      33,
      4
    ],
    [
      239,
      78,
      4
    ],
    [
      239,
      15,
      8
    ],
    [
      239,
      15,
      4
    ],
    [
      239,
      14,
      8
    ],
    [
      239,
      14,
      4
    ],
    [
      239,
      7,
      4
    ],
    [
      239,
      11,
      8
    ],
    [
      239,
      11,
      4
    ],
    [
      239,
      10,
      8
    ],
    [
      239,
      10,
      4
    ],
    [
      239,
      13,
      4
    ],
    [
      239,
      3,
      8
    ],
    [
      239,
      3,
      4
    ],
    [
      239,
      1,
      4
    ],
    [
      255,
      228,
      8
    ],
    [
      255,
      63,
      8
    ],
    [
      255,
      47,
      8
    ],
    [
      255,
      39,
      8
    ],
    [
      255,
      46,
      8
    ],
    [
      255,
      78,
      8
    ],
    [
      255,
      31,
      8
    ],
    [
      255,
      15,
      8
    ],
    [
      255,
      29,
      8
    ],
    [
      255,
      14,
      8
    ],
    [
      255,
      27,
      8
    ],
    [
      255,
      11,
      8
    ],
    [
      255,
      10,
      8
    ]
  ],
  "edge_reps": [
    [
      255,
      228
    ],
    [
      255,
      63
    ],
    [
      255,
      47
    ],
    [
      255,
      39
    ],
    [
      255,
      46
    ],
    [
      255,
      78
    ],
    [
      255,
      31
    ],
    [
      255,
      15
    ],
    [
      255,
      29
    ],
    [
      255,
      14
    ],
    [
      255,
      27
    ],
    [
      255,
      11
    ],
    [
      255,
      10
    ]
  ],
  "primal": [
    "1/9",
    "617/213804",
    "887/35634",
    "1343/53451",
    "63/23756",
    "0",
    "617/427608",
    "0",
    "0",
    "0",
    "0",
    "5989/427608",
    "2686/53451",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1343/106902",
    "0",
    "0",
    "0",
    "887/17817",
    "1963/142536",
    "0",
    "0",
    "0",
    "0",
    "63/47512",
    "0",
    "617/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "1963/142536",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "5989/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1639/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "63/47512",
    "0",
    "617/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "617/427608",
    "0",
    "0",
    "11261/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "125/213804",
    "0",
    "2561/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "3253/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "691/47512",
    "0",
    "2521/213804",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11261/427608",
    "0",
    "3253/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "12725/213804",
    "0",
    "0",
    "0",
    "0",
    "691/47512",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1639/53451",
    "0",
    "0",
    "1639/106902",
    "0",
    "0",
    "0",
    "617/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "125/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "887/71268",
    "0",
    "0",
    "0",
    "0",
    "0",
    "887/71268",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11311/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "63/47512",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "63/23756",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "887/71268",
    "0",
    "0",
    "0",
    "0",
    "887/71268",
    "0",
    "0",
    "0",
    "0",
    "617/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "63/47512",
    "0",
    "0",
    "0",
    "0",
    "2561/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "2561/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11311/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1573/106902",
    "1673/142536",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1639/106902",
    "0",
    "1639/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1639/53451",
    "0",
    "1639/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "617/427608",
    "2521/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1/72",
    "0",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "11261/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "125/213804",
    "0",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "2561/213804",
    "0",
    "0",
    "0",
    "1933/71268",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11261/213804",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "63/47512",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11311/213804",
    "0",
    "0",
    "887/71268",
    "0",
    "11311/427608",
    "0",
    "63/47512",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1639/106902",
    "711/23756",
    "0",
    "0",
    "0",
    "1639/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1573/106902",
    "0",
    "5689/427608",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1639/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "2887/106902",
    "0",
    "125/106902",
    "0",
    "2957/106902",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "2561/213804",
    "12725/427608",
    "711/23756",
    "0",
    "0",
    "0",
    "0",
    "2561/213804",
    "0",
    "0",
    "0",
    "0",
    "3253/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1673/142536",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11575/213804",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "497/17817",
    "0",
    "0",
    "887/71268",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1933/71268",
    "0",
    "887/71268",
    "0",
    "0",
    "0",
    "1639/106902",
    "0",
    "1606/53451",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "11575/427608",
    "0",
    "0",
    "0",
    "250/53451",
    "0",
    "0",
    "0",
    "2033/17817",
    "0",
    "0",
    "1983/47512",
    "16897/427608",
    "0",
    "0",
    "0",
    "0",
    "240947/53451"
  ],
  "dual_equalities": [
    "240947/53451",
    "93748/5939",
    "93748/5939",
    "59934/5939",
    "160100/5939",
    "59934/5939",
    "7428/5939",
    "20188/5939",
    "42542/5939",
    "59934/5939",
    "160100/5939",
    "59934/5939",
    "15312/5939",
    "69772/5939",
    "136144/5939",
    "89032/5939",
    "44516/5939",
    "42516/5939",
    "40568/5939",
    "89032/5939",
    "69772/5939",
    "44928/5939",
    "136144/5939",
    "15312/5939",
    "3864/5939",
    "22928/5939",
    "8432/5939",
    "57512/5939",
    "47372/5939",
    "24216/5939",
    "2984/5939",
    "43392/5939",
    "57552/5939",
    "10160/5939",
    "-1808/5939",
    "15312/5939",
    "28756/5939",
    "15094/5939",
    "2320/5939",
    "6605/5939",
    "0",
    "54288/5939",
    "20456/5939",
    "38184/5939",
    "1612/5939",
    "37056/5939",
    "57552/5939",
    "33840/5939",
    "20456/5939",
    "124/5939",
    "0",
    "2232/5939",
    "17232/5939",
    "0",
    "20456/5939",
    "7728/5939",
    "1488/5939",
    "24752/5939",
    "1488/5939",
    "8432/5939",
    "37232/5939",
    "14256/5939",
    "9360/5939",
    "3472/5939",
    "17128/5939",
    "7872/5939",
    "-1488/5939",
    "0",
    "0",
    "3864/5939",
    "0",
    "1116/5939",
    "1488/5939",
    "5336/5939",
    "4920/5939",
    "0",
    "6047/5939",
    "2604/5939",
    "15094/5939",
    "28756/5939",
    "15312/5939",
    "-1808/5939",
    "5010/5939",
    "1116/5939",
    "504/5939",
    "9876/5939",
    "1736/5939",
    "17872/5939",
    "10352/5939",
    "0",
    "42542/5939",
    "19408/5939",
    "7428/5939",
    "57552/5939",
    "57512/5939",
    "10352/5939",
    "47180/5939",
    "43392/5939",
    "8432/5939",
    "2572/5939",
    "24876/5939",
    "24216/5939",
    "3864/5939",
    "36/5939",
    "35672/5939",
    "5496/5939",
    "30248/5939",
    "3720/5939",
    "36064/5939",
    "3720/5939",
    "3720/5939",
    "30248/5939",
    "10476/5939",
    "3720/5939",
    "0",
    "10476/5939",
    "5496/5939",
    "0",
    "14256/5939",
    "36848/5939",
    "20456/5939",
    "17004/5939",
    "1736/5939",
    "3472/5939",
    "28016/5939",
    "17232/5939",
    "1488/5939",
    "2232/5939",
    "7872/5939",
    "8432/5939",
    "0",
    "9360/5939",
    "7728/5939",
    "0",
    "0",
    "1240/5939",
    "5496/5939",
    "1880/5939",
    "20424/5939",
    "13864/5939",
    "12024/5939",
    "744/5939",
    "992/5939",
    "2232/5939",
    "1240/5939",
    "15000/5939",
    "940/5939",
    "9840/5939",
    "744/5939",
    "0",
    "1240/5939",
    "0",
    "7872/5939",
    "3720/5939",
    "0",
    "2604/5939",
    "2004/5939",
    "5496/5939",
    "0",
    "17872/5939",
    "92/5939",
    "5010/5939",
    "0",
    "10352/5939",
    "1736/5939",
    "9762/5939",
    "1116/5939",
    "9840/5939",
    "0",
    "20040/5939",
    "992/5939",
    "2004/5939",
    "7872/5939",
    "1240/5939",
    "1240/5939",
    "12024/5939",
    "0",
    "0",
    "1240/5939",
    "14256/5939",
    "248/5939",
    "5496/5939",
    "3720/5939",
    "744/5939",
    "2232/5939",
    "14544/5939",
    "5496/5939",
    "744/5939",
    "1860/5939",
    "0",
    "2232/5939",
    "0",
    "6012/5939",
    "0",
    "392/5939",
    "744/5939",
    "4556/5939",
    "248/5939",
    "3006/5939",
    "0",
    "0",
    "0",
    "5496/5939",
    "1116/5939",
    "1240/5939",
    "0",
    "0",
    "744/5939",
    "1116/5939",
    "3616/5939",
    "744/5939",
    "0",
    "0",
    "4858/5939",
    "1488/5939",
    "5640/5939",
    "1488/5939",
    "0",
    "3864/5939",
    "0",
    "0",
    "4556/5939",
    "0",
    "248/5939",
    "4008/5939",
    "744/5939",
    "744/5939",
    "0",
    "6012/5939",
    "1240/5939",
    "5496/5939",
    "0",
    "3006/5939",
    "744/5939",
    "744/5939",
    "1116/5939",
    "0",
    "0",
    "1116/5939",
    "0",
    "0",
    "319/5939",
    "0",
    "0",
    "2004/5939",
    "124/5939",
    "2004/5939",
    "0",
    "744/5939",
    "744/5939",
    "0",
    "0",
    "0",
    "0"
  ],
  "dual_inequalities": [
    "-319/5939",
    "0",
    "0",
    "-2004/5939",
    "-124/5939",
    "-2004/5939",
    "0",
    "-744/5939",
    "-744/5939",
    "0",
    "0",
    "0",
    "0"
  ],
  "value": "240947/53451",
  "state_count": 12157,
  "sensitive_edges": 522
}


==> anc/audit_classical_bounds/verify_classical.py <==
#!/usr/bin/env python3
"""Independent exact checks; Python standard library only. No LP solver."""
from collections import Counter
from fractions import Fraction as F
from functools import lru_cache
from itertools import permutations
from pathlib import Path
import json

ROOT = Path(__file__).resolve().parent
FULL = 511
PM = [sum(1 << (3*i+p[i]) for i in range(3)) for p in permutations(range(3))]
DS = [sum(1 << k for k in range(9) if k//3 == i or k%3 == j)
      for i in range(3) for j in range(3)]
truth = [int(any(x & a == a for a in PM+DS)) for x in range(512)]

def submasks(m):
    v = m
    while True:
        yield v
        if not v:
            return
        v = (v-1) & m

def rank(columns):
    pivots = {}
    for c in columns:
        while c:
            p = c.bit_length()-1
            if p not in pivots:
                pivots[p] = c
                break
            c ^= pivots[p]
    return len(pivots)

# Displayed manuscript matrix reduced modulo two; target is column 0.
rows = [(1,0,0,0,0,-1,1,0,0,1), (0,1,0,0,0,1,-1,1,0,0),
        (0,0,1,0,0,0,1,-1,1,0), (0,0,0,1,0,0,0,1,-1,1),
        (0,0,0,0,1,1,0,0,1,-1)]
columns = [sum((rows[j][i] % 2) << j for j in range(5)) for i in range(10)]
grid = [0,4,1,5,7,8,3,2,6]
for x in range(512):
    cols = [columns[i+1] for i in range(9) if x >> grid[i] & 1]
    assert truth[x] == (rank(cols) == rank(cols + [columns[0]]))
assert sum(truth) == 256
print('PASS: all 512 truth values agree with the displayed R10 matrix.')

certs = json.loads((ROOT/'fbs_certificates.json').read_text())
assert [c['input'] for c in certs] == list(range(512))
hist = [Counter(), Counter()]
for x, c in enumerate(certs):
    assert c['output'] == truth[x]
    blocks = c['blocks']
    assert len(blocks) == len(set(blocks))
    p, d = [F(a) for a in c['primal']], [F(a) for a in c['dual']]
    assert len(p) == len(blocks) and len(d) == 9
    assert all(a >= 0 for a in p+d)
    assert all(0 < b <= FULL and truth[x ^ b] != truth[x] for b in blocks)
    assert all(sum(a for b,a in zip(blocks,p) if b >> i & 1) <= 1 for i in range(9))
    # Verify the covering inequality for EVERY opposite-output input.
    for y in range(512):
        if truth[y] != truth[x]:
            assert sum(d[i] for i in range(9) if (x ^ y) >> i & 1) >= 1
    assert sum(p) == sum(d) == F(c['value'])
    hist[truth[x]][str(sum(p))] += 1
assert hist == [Counter({'3':247, '5':9})]*2
print('PASS: exact fbs primal/dual pairs for all 512 inputs;', hist)

perms = [tuple(3*pc[i%3]+pr[i//3] if tr else 3*pr[i//3]+pc[i%3]
               for i in range(9))
         for pr in permutations(range(3)) for pc in permutations(range(3)) for tr in (0,1)]
maps = [[sum(1 << p[i] for i in range(9) if x >> i & 1) for x in range(512)]
        for p in perms]
assert len(set(perms)) == 72
assert all(truth[mp[x]] == truth[x] for mp in maps for x in range(512))
states = [(m,v) for m in range(512) for v in submasks(m)
          if not truth[v] and truth[v | (FULL ^ m)]]
edges = [(m,v) for m,v in states if m.bit_count() == 8]
cert = json.loads((ROOT/'sabotage_certificate.json').read_text())
assert len(states) == cert['state_count'] == 12157
assert len(edges) == cert['sensitive_edges'] == 522
T = F(cert['value'])
assert T == F(240947,53451)
flow = {}
for (m,v,i), value in zip(cert['action_reps'], cert['primal'][:-1]):
    value = F(value)
    assert value >= 0
    for p,mp in zip(perms,maps):
        key = (mp[m],mp[v],p[i])
        assert key not in flow or flow[key] == value
        flow[key] = value
assert len(cert['action_reps']) == 690
assert len(cert['primal']) == 691 and F(cert['primal'][-1]) == T
assert set(flow) == {(m,v,i) for m,v in states for i in range(9) if not m >> i & 1}
outgoing = {}
for m,v in states:
    outgoing[m,v] = sum(flow[m,v,i] for i in range(9) if not m >> i & 1)
    incoming = sum(flow[m ^ (1<<i),v & ~(1<<i),i] for i in range(9) if m >> i & 1)
    assert outgoing[m,v] - incoming == int(m == 0)
costs = [sum(outgoing[a,v&a] for a in submasks(m)) for m,v in edges]
assert max(costs) == T
print('PASS: feasible exact decision-DAG policy; every single-star input costs <=', T)

# Independent Yao lower bound: use only the 13 edge-orbit masses from the
# LP dual, then solve the optimal DETERMINISTIC tree by rational DP.
mass = {}
assert len(cert['edge_reps']) == len(cert['dual_inequalities']) == 13
for (m,v), z in zip(cert['edge_reps'], cert['dual_inequalities']):
    orbit = {(mp[m],mp[v]) for mp in maps}
    mu = -F(z)
    assert mu >= 0
    for edge in orbit:
        assert edge not in mass
        mass[edge] = mu / len(orbit)
assert set(mass) == set(edges) and sum(mass.values()) == 1
weight = Counter()
for (m,v), mu in mass.items():
    for a in submasks(m):
        weight[a,v&a] += mu

@lru_cache(None)
def value(m,v):
    if not weight[m,v]:
        return F(0)
    return weight[m,v] + min(value(m | (1<<i),v) + value(m | (1<<i),v | (1<<i))
                             for i in range(9) if not m >> i & 1)

assert value(0,0) == T
print('PASS: exact Yao distribution / independent Bellman recursion gives', T)
print('PASS: RS(f_R) = 240947/53451; fbs_0(f_R) = fbs_1(f_R) = 5.')


==> anc/r10_adversary_reproducibility_archive/MANIFEST.sha256 <==
d86de76054522676dc10a0fd9c98302a7b6beb1f313e71cac5e04681cd55d91f  README.md
5c4a7c0819027ba5a4e037cee1d3948c203f9a95c979d35855ad28b19cbb0604  common/conventions.json
bef81d67cf0a6771f274c9a30392b34b811aa534dea7a57667c97e6093d55e9c  common/r10_common.py
5b4cfc095557282392d0437cabfb415b2737bb3047260d4173f24c6b68c18e18  common/verify_common.py
62054ec094747f3a97a8dc9b43afb0547904b028e6cf88179156f86b2205dad6  lower/DERIVATION_PROVENANCE.md
bea41034e1a69cf6d623539efce657364007dfe19fa67894a8fd3927a035aa47  lower/expanded_lower_matrices.json
4ce9de8dd0347fd7bab166ab8afd22524494d130c4132c136a3d680fbe8c390b  lower/lower_certificate.json
9dde45642cb6eb404807801b8ddc78cc5fd4e94294dfb2cf7da7cb2a94599999  lower/source_orbits.json
d7f5819aa8e212b24d1e8e9ea02196ff55baa91b3254e876de97687e211b7555  lower/verify_lower.py
6dc75df0f3ae2a20240984e805554dd3142c18d7a1975ca91efc92099faed774  upper/RECONSTRUCTION_NOTES.md
9bc406e82450e84b9085cdf49b8355737f81db957cf8bd2cd64a2d7c7b048567  upper/exact_summary.json
95bc95ba6e5ce62bfd91332eef5371c7459c3c40b222077fb48f47128792e4ae  upper/factor32_dyadic.json
4385129864119f2096d3c29f4211f957a9c9e88e330825b96282777b6bdc33f8  upper/verify_upper.py
6e6db2c2777930ce0432e3a103eb0f4656d6184349d78b520a99f67755a10a32  verify_all.py


==> anc/r10_adversary_reproducibility_archive/README.md <==
# R10 adversary reproducibility archive

This archive is a self-contained exact certificate for

    3.908755342845 < Adv^±(f_R) < 3.9301.

It does not run an SDP and no theorem decision depends on floating-point tolerances. Python 3 and the standard library are sufficient.

## Common source convention

`common/conventions.json` and `common/r10_common.py` fix the displayed pointed `R10` representation, choose column 0 as the target `tau`, identify `R10 \ tau` with `K_{3,3}`, and use row-major query order

    e00,e01,e02,e10,e11,e12,e20,e21,e22.

`common/verify_common.py` checks by exact rational rank on all 512 masks that the pointed-matroid closure rule agrees with the Boolean rule "contains one of the six perfect matchings or one of the nine row/column double stars". It also verifies the 15 minimal positives and all 72 source symmetries. There are 256 positive and 256 negative inputs.

## Exact lower certificate

`lower/lower_certificate.json` stores 71 symmetry-orbit coefficients with denominator `10^6`, together with exact orbit-constant Rayleigh test vectors. The symmetry expansion gives an `87 x 51` rectangular adversary block; the remainder of the full input matrix is zero. `lower/source_orbits.json` records the source geometry of every orbit, and `lower/expanded_lower_matrices.json` stores the expanded block and all nine filtered numerator matrices.

`lower/verify_lower.py` independently re-expands the orbit data, recomputes the source geometry, and for each query-filtered integer matrix `F` proves

    10^12 I - F^T F > 0

by exact rational `LDL^T`. Hence every filtered operator norm is strictly less than one.

For the orbit-constant integer test vectors it verifies

    ||U||^2 = 999999999998233343810187,
    ||V||^2 = 1000000000002780075279366,
    U^T A_num V = 3908755342847712896808071570028.

It then proves the exact positive integer inequality corresponding to

    781751068569 / 200000000000
      = 3.908755342845
      < ||A||.

Thus

    Adv^±(f_R) > 3.908755342845.

`lower/DERIVATION_PROVENANCE.md` records how the support-conditioned lower certificate was reconstructed and rationalized independently of the final stored coefficient table. It is provenance documentation only; `lower/verify_lower.py` contains the theorem-bearing checks.

## Exact upper certificate obtained from a dimension-32 base factorization

`upper/factor32_dyadic.json` stores the dimension-32 **base** factorization, with exact dyadic coefficients of denominator `2^24`, together with the deterministic residual-repair rule used by the verifier.

For each of the 65,536 opposite-output pairs, `upper/verify_upper.py` computes the exact residual and assigns its pair-specific orthogonal repair to the least differing query. The repaired factorization therefore uses additional pair-specific orthogonal coordinates and is not itself dimension 32. The exact repaired load maxima are

    P = 1106245605369758 / 2^48,
    N = 1106181546001981 / 2^48.

The verifier proves

    39301^2 * 2^96
      - 10000^2 * 1106245605369758 * 1106181546001981
    = 2484733876282598041336942688999936 > 0.

Hence `P N < 3.9301^2` and `Adv^±(f_R) < 3.9301`. The repaired geometric mean is approximately `3.9300601004`; this decimal is diagnostic only.

## Run the certificate

From the archive root:

    python verify_all.py

The final line is

    FINAL: exact certificates establish 3.908755342845 < Adv^±(f_R) < 3.9301

## Files

- `common/conventions.json`: human-readable pointed-R10/input/query conventions.
- `common/r10_common.py`: executable exact source conventions and symmetry.
- `common/verify_common.py`: exact closure/minimal-positive/symmetry verifier.
- `lower/lower_certificate.json`: theorem-bearing 71-orbit lower certificate.
- `lower/source_orbits.json`: source-geometric metadata for those 71 orbits.
- `lower/expanded_lower_matrices.json`: exact 87x51 matrix plus nine filters.
- `lower/verify_lower.py`: exact lower verifier.
- `lower/DERIVATION_PROVENANCE.md`: Stage 1-3 derivation/provenance summary.
- `upper/factor32_dyadic.json`: reconstructed dimension-32 dyadic base arrays.
- `upper/exact_summary.json`: exact residual/load/product summary.
- `upper/verify_upper.py`: exact all-pairs repair and upper verifier.
- `upper/RECONSTRUCTION_NOTES.md`: provenance and exact repair derivation.
- `verify_all.py`: final theorem verifier.
- `MANIFEST.sha256`: SHA-256 hashes of every other archive file.

Verification should be run with ordinary `python3`, not `python3 -O`, because some checks use Python `assert` statements.


==> anc/r10_adversary_reproducibility_archive/common/conventions.json <==
{
  "description": "Pointed R10 / K3,3 input convention used by both exact certificates.",
  "r10_matrix_rows": [
    [
      1,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      1,
      -1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      -1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      1,
      -1
    ]
  ],
  "target_column": 0,
  "deletion_column_to_query": {
    "1": "e00",
    "2": "e11",
    "3": "e01",
    "4": "e12",
    "5": "e21",
    "6": "e22",
    "7": "e10",
    "8": "e02",
    "9": "e20"
  },
  "query_order": [
    "e00",
    "e01",
    "e02",
    "e10",
    "e11",
    "e12",
    "e20",
    "e21",
    "e22"
  ],
  "mask_bit_rule": "bit (3*i+j) is the availability bit of edge e_ij",
  "positive_rule": "contains a K3,3 perfect matching or a row/column double-star",
  "positive_count": 256,
  "negative_count": 256,
  "closure_rule": "tau is in the real span/closure of available columns of the displayed R10 matrix",
  "minimal_positive_support_count": 15,
  "group": "(S3 x S3) semidirect C2",
  "group_order": 72
}


==> anc/r10_adversary_reproducibility_archive/common/r10_common.py <==
"""Common exact conventions for the pointed R10 predicate.

Input masks are 9-bit integers in row-major K_{3,3} edge order:
e00,e01,e02,e10,e11,e12,e20,e21,e22. Bit e is 1 iff query e is available.
"""
from itertools import permutations
from fractions import Fraction

QUERY_LABELS = ("e00","e01","e02","e10","e11","e12","e20","e21","e22")
QUERY_TO_BIT = {q:i for i,q in enumerate(QUERY_LABELS)}
R10_MATRIX = (
    (1,0,0,0,0,-1, 1, 0, 0, 1),
    (0,1,0,0,0, 1,-1, 1, 0, 0),
    (0,0,1,0,0, 0, 1,-1, 1, 0),
    (0,0,0,1,0, 0, 0, 1,-1, 1),
    (0,0,0,0,1, 1, 0, 0, 1,-1),
)
TARGET_COLUMN = 0
COLUMN_TO_QUERY = {1:"e00", 2:"e11", 3:"e01", 4:"e12", 5:"e21", 6:"e22", 7:"e10", 8:"e02", 9:"e20"}
QUERY_TO_COLUMN = {q:c for c,q in COLUMN_TO_QUERY.items()}

# The 15 minimal positive supports: six perfect matchings and nine double stars.
PERFECT_MATCHINGS = tuple(sorted(
    sum(1 << (3*i + p[i]) for i in range(3)) for p in permutations(range(3))
))
DOUBLE_STARS = tuple(sorted(
    (sum(1 << (3*i+jj) for jj in range(3)) |
     sum(1 << (3*ii+j) for ii in range(3)))
    for i in range(3) for j in range(3)
))
MINIMAL_POSITIVE_SUPPORTS = tuple(sorted(PERFECT_MATCHINGS + DOUBLE_STARS))

def f_R(mask: int) -> int:
    return int(any((mask & s) == s for s in MINIMAL_POSITIVE_SUPPORTS))

# Exact rational rank, used only in the common source-definition verifier.
def rank_q(M):
    if not M:
        return 0
    A=[[Fraction(x) for x in row] for row in M]
    m=len(A); n=len(A[0]) if m else 0
    r=0; c=0
    while r<m and c<n:
        p=next((i for i in range(r,m) if A[i][c] != 0), None)
        if p is None:
            c += 1
            continue
        A[r],A[p]=A[p],A[r]
        pv=A[r][c]
        A[r]=[z/pv for z in A[r]]
        for i in range(m):
            if i != r and A[i][c] != 0:
                a=A[i][c]
                A[i]=[A[i][j]-a*A[r][j] for j in range(n)]
        r += 1; c += 1
    return r

def select_columns(M, cols):
    return [[row[c] for c in cols] for row in M]

def f_R_from_closure(mask: int) -> int:
    available=[]
    for bit,q in enumerate(QUERY_LABELS):
        if (mask >> bit) & 1:
            available.append(QUERY_TO_COLUMN[q])
    r0=rank_q(select_columns(R10_MATRIX, available)) if available else 0
    r1=rank_q(select_columns(R10_MATRIX, available+[TARGET_COLUMN]))
    return int(r0 == r1)

POSITIVE_MASKS = tuple(m for m in range(512) if f_R(m))
NEGATIVE_MASKS = tuple(m for m in range(512) if not f_R(m))
assert len(POSITIVE_MASKS) == len(NEGATIVE_MASKS) == 256

# G=(S3 x S3) semidirect C2: row/column permutations and transposition.
PERMS3 = tuple(permutations(range(3)))
GROUP_ACTIONS = tuple((pr,pc,t) for pr in PERMS3 for pc in PERMS3 for t in (0,1))
assert len(GROUP_ACTIONS) == 72

def transform_mask(mask, pr, pc, transpose):
    out = 0
    for i in range(3):
        for j in range(3):
            if (mask >> (3*i+j)) & 1:
                if transpose:
                    ni,nj = pc[j],pr[i]
                else:
                    ni,nj = pr[i],pc[j]
                out |= 1 << (3*ni+nj)
    return out

def orbit(mask):
    return frozenset(transform_mask(mask,*g) for g in GROUP_ACTIONS)

def pair_orbit(x,y):
    return frozenset((transform_mask(x,*g),transform_mask(y,*g)) for g in GROUP_ACTIONS)


==> anc/r10_adversary_reproducibility_archive/common/verify_common.py <==
#!/usr/bin/env python3
"""Exact verifier for the common pointed-R10 source conventions."""
from pathlib import Path
import json,sys
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'common'))
from r10_common import *

conv=json.loads((ROOT/'common/conventions.json').read_text())
assert tuple(tuple(r) for r in conv['r10_matrix_rows']) == R10_MATRIX
assert int(conv['target_column']) == TARGET_COLUMN
assert tuple(conv['query_order']) == QUERY_LABELS
assert {int(k):v for k,v in conv['deletion_column_to_query'].items()} == COLUMN_TO_QUERY

# The Boolean rule in the archive is exactly the pointed-matroid closure rule.
for m in range(512):
    assert f_R(m) == f_R_from_closure(m), m
assert len(POSITIVE_MASKS)==len(NEGATIVE_MASKS)==256

# The stored 15 supports are exactly the minimal positives of the closure predicate.
mins=[]
for m in POSITIVE_MASKS:
    if all(not f_R(m & ~(1<<e)) for e in range(9) if (m>>e)&1):
        mins.append(m)
assert tuple(sorted(mins)) == MINIMAL_POSITIVE_SUPPORTS
assert len(PERFECT_MATCHINGS)==6 and len(DOUBLE_STARS)==9

# Verify all 72 symmetries as query permutations preserving the source predicate.
for g in GROUP_ACTIONS:
    images=[transform_mask(1<<e,*g) for e in range(9)]
    assert all(z and z&(z-1)==0 for z in images)
    assert len(set(images))==9
    for m in range(512):
        tm=transform_mask(m,*g)
        assert f_R(tm)==f_R(m)
        # Since the action is a bit permutation, it preserves agreement/separation masks.
        rebuilt=0
        for e in range(9):
            if (m>>e)&1:
                rebuilt |= images[e]
        assert rebuilt==tm

print('common: all 512 closure values agree with the displayed pointed R10 matrix')
print('common: the 15 minimal positives are exactly 6 perfect matchings and 9 double stars')
print('common: all 72 source symmetries preserve f_R and permute the nine queries')


==> anc/r10_adversary_reproducibility_archive/lower/DERIVATION_PROVENANCE.md <==
# Derivation provenance for the pointed-R10 lower certificate

This note records the staged reconstruction audit used to select the theorem-bearing lower certificate in this archive. It is provenance documentation, not an additional assumption in `verify_lower.py`.

## Stage 1: blind geometry and support search

Starting from the pointed `R10` representation and the manuscript's source-side structural theory, the audit independently reconstructed the 512-bit closure predicate, the six perfect matchings and nine double stars among the minimal positive inputs, the maximal negative boundary families, and the 72-element source symmetry group. It then tested symmetry- and boundary-selected adversary supports without access to the manuscript coefficient table.

The strongest blind one-step boundary expansion found at this stage had objective approximately `3.90399305`, but it used a different support from the manuscript's 71-orbit certificate. Stage 1 therefore did **not** establish that the manuscript theory uniquely selects the 71-orbit support.

## Stage 2: support-conditioned coefficient recovery

Stage 2 revealed only the existing `87 x 51` support and its 71 pair-orbit representatives. It did not reveal coefficient values, their denominator, the theorem threshold, or the Rayleigh test vectors.

Repeated optimization from distinct starts recovered a stable numerical coefficient shape with fixed-support objective approximately `3.908762015966644`. A precommitted rationalization policy tested decimal grids and selected denominator `10^6` as the smallest tested denominator satisfying both the exact strict-feasibility requirement and the objective-retention requirement.

The resulting exact certificate is the one stored in this directory. It proves

```
781751068569 / 200000000000
    = 3.908755342845
    < Adv^±(f_R).
```

Frozen Stage-2 rational-recovery SHA-256:

```
77839def43e2da916198726b6d24e1c45999f96ee783f7e518e981969bbd791d
```

## Stage 3: reference reveal

After Stage 2 was frozen, the previous denominator-`10^7` manuscript certificate was revealed. The recovered and reference tables are not the same ray: there are `0/71` exact coefficient matches, and they remain distinct after the allowed orbit-sign gauges and scale alignment.

More importantly, the old reference ray is strictly suboptimal on the same support. Stage 3 gives an exact comparison placing its scale-invariant objective below `3.902145`, while the new blind rational certificate proves a value above `3.908755342845`.

The former `3.90048` certificate therefore remains historically valid but is no longer theorem-bearing in the manuscript or this archive.

Frozen Stage-3 final-report SHA-256:

```
d122db07799a33a45058ed7cddb3a2870ed4c125c74f1f66bf97e2db99bb5818
```

## What is and is not claimed

The audit supports the following provenance statement:

- the source geometry and symmetry organize a low-dimensional structured search;
- the particular 71-orbit support was not uniquely forced by the blind Stage-1 theory;
- once that support was supplied, the coefficient shape was independently recovered and a stronger exact rational certificate was produced before reference reveal.

The manuscript should therefore describe this as a structured, support-conditioned certificate recovery, not as a unique derivation of the exact support and numerators from the source-matroid theory alone.


==> anc/r10_adversary_reproducibility_archive/lower/expanded_lower_matrices.json <==
{"positive_masks":[79,84,85,86,92,94,98,99,102,106,110,114,115,116,117,121,140,141,142,151,156,157,161,163,165,169,171,172,174,177,181,186,204,206,212,213,225,226,229,230,234,236,241,244,266,267,270,273,275,277,281,282,285,286,295,298,299,305,307,316,330,334,337,339,340,342,346,348,354,355,369,370,394,395,396,397,401,405,409,412,417,419,425,426,457,466,484],"negative_masks":[31,47,55,59,61,62,63,78,91,109,113,149,155,170,182,199,203,211,217,218,219,228,248,284,291,301,310,327,333,338,357,361,364,365,376,391,393,406,422,434,436,438,440,451,453,454,455,472,488,496,504],"A_numerator":[[549454,549454,107285,55640,55640,102506,229339,964065,549454,549454,23357,23357,55640,27069,-10250,549454,549454,55640,107285,102506,229339,27069,-10250,27069,23357,55640,-10250,549454,549454,27069,55640,107285,102506,229339,-10250,107285,23357,-10250,-10250,-4303,-4303,-66676,-4303,55640,55640,102506,229339,-10250,-10250,-4303,-66676],[96129,-44946,71057,-44946,96129,71057,-142550,253762,96129,96129,253762,253762,-44946,-14436,71057,96129,-44946,96129,71057,71057,-142550,253762,71057,253762,-14436,-44946,71057,71057,71057,253762,71057,-44946,96129,-142550,96129,-44946,-14436,96129,-44946,-44946,96129,-142550,-44946,-44946,71057,96129,-142550,71057,-44946,96129,-142550],[77917,-65978,162115,37876,67463,-118299,-94287,90746,77917,167657,508735,508735,37876,4335,-212675,167657,-65978,67463,162115,-118299,-94287,93681,-212675,28000,-18387,96367,54084,171039,171039,28000,178138,-232837,-114834,71719,-5465,-232837,-18387,-5465,54842,4840,-78644,98685,4840,96367,178138,-114834,71719,54084,54842,-78644,98685],[167657,-232837,171039,96367,-114834,178138,71719,508735,67463,-5465,28000,90746,-65978,-18387,171039,77917,37876,77917,-118299,162115,-94287,28000,54084,93681,-18387,54842,178138,162115,-212675,508735,54084,4840,-78644,98685,-78644,-65978,4335,167657,96367,-232837,-114834,71719,54842,37876,-118299,67463,-94287,-212675,4840,-5465,98685],[67463,37876,-118299,-65978,77917,162115,-94287,508735,167657,77917,90746,28000,96367,-18387,54084,-5465,-232837,-114834,171039,178138,71719,28000,171039,508735,4335,37876,-212675,-212675,162115,93681,-118299,-65978,67463,-94287,167657,4840,-18387,-78644,4840,54842,-5465,98685,-232837,54842,54084,-78644,98685,178138,96367,-114834,71719],[33058,-69858,-71922,-54193,-73938,385249,123476,392627,33058,-35073,41353,41353,-54193,-8137,10568,-35073,-69858,-73938,-71922,385249,123476,-31922,10568,88460,-8341,122552,-137817,-95240,-95240,88460,11216,49189,-53374,-84342,42128,49189,-8341,42128,-1278,-9957,-85078,163958,-9957,122552,11216,-53374,-84342,-137817,-1278,-85078,163958],[-44946,96129,71057,96129,-44946,71057,-142550,253762,96129,96129,253762,-14436,-44946,253762,71057,71057,71057,71057,-44946,96129,-142550,253762,96129,-14436,253762,-44946,71057,96129,-44946,253762,96129,71057,71057,-142550,71057,-44946,-14436,-44946,96129,96129,-44946,-142550,-44946,71057,-44946,96129,-142550,-44946,71057,96129,-142550],[-65978,77917,162115,67463,37876,-118299,-94287,90746,167657,77917,508735,-18387,96367,28000,54084,171039,171039,178138,-232837,-114834,71719,28000,-5465,4335,508735,37876,-212675,167657,-65978,93681,67463,162115,-118299,-94287,-212675,-232837,-18387,54842,-5465,-78644,4840,98685,4840,178138,96367,-114834,71719,54842,54084,-78644,98685],[-232837,167657,171039,-114834,96367,178138,71719,508735,-5465,67463,28000,-18387,54842,93681,178138,162115,-212675,54084,4840,-78644,98685,508735,-78644,-18387,90746,-65978,171039,77917,37876,28000,77917,-118299,162115,-94287,54084,-65978,4335,96367,167657,-114834,-232837,71719,54842,-118299,37876,67463,-94287,4840,-212675,-5465,98685],[37876,67463,-118299,77917,-65978,162115,-94287,508735,77917,167657,90746,4335,37876,508735,-212675,-212675,162115,-118299,-65978,67463,-94287,93681,167657,-18387,28000,96367,54084,-5465,-232837,28000,-114834,171039,178138,71719,171039,4840,-18387,4840,-78644,-5465,54842,98685,-232837,54084,54842,-78644,98685,96367,178138,-114834,71719],[-69858,33058,-71922,-73938,-54193,385249,123476,392627,-35073,33058,41353,-8341,122552,88460,-137817,-95240,-95240,11216,49189,-53374,-84342,88460,42128,-8137,41353,-54193,10568,-35073,-69858,-31922,-73938,-71922,385249,123476,10568,49189,-8341,-1278,42128,-85078,-9957,163958,-9957,11216,122552,-53374,-84342,-1278,-137817,-85078,163958],[96367,-114834,178138,167657,-232837,171039,71719,28000,67463,-5465,508735,-18387,-65978,90746,171039,54084,-118299,162115,37876,77917,-94287,28000,77917,-18387,93681,54842,178138,-78644,4840,508735,-78644,-212675,54084,98685,162115,54842,4335,-232837,-114834,167657,96367,71719,-65978,-212675,4840,-5465,98685,37876,-118299,67463,-94287],[-54193,-73938,385249,33058,-69858,-71922,123476,41353,33058,-35073,392627,-8137,-54193,41353,10568,10568,-71922,385249,-69858,-73938,123476,-31922,-35073,-8341,88460,122552,-137817,42128,49189,88460,-53374,-95240,11216,-84342,-95240,-9957,-8341,-9957,-85078,42128,-1278,163958,49189,-137817,-1278,-85078,163958,122552,11216,-53374,-84342],[-114834,96367,178138,-232837,167657,171039,71719,28000,-5465,67463,508735,93681,54842,-18387,178138,-78644,4840,-78644,-212675,54084,98685,508735,162115,90746,-18387,-65978,171039,54084,-118299,28000,162115,37876,77917,-94287,77917,54842,4335,-114834,-232837,96367,167657,71719,-65978,4840,-212675,-5465,98685,-118299,37876,67463,-94287],[-73938,-54193,385249,-69858,33058,-71922,123476,41353,-35073,33058,392627,88460,122552,-8341,-137817,42128,49189,-53374,-95240,11216,-84342,88460,-95240,41353,-8137,-54193,10568,10568,-71922,-31922,385249,-69858,-73938,123476,-35073,-9957,-8341,-85078,-9957,-1278,42128,163958,49189,-1278,-137817,-85078,163958,11216,122552,-53374,-84342],[55640,55640,102506,549454,549454,107285,229339,23357,549454,549454,964065,27069,55640,23357,-10250,-10250,107285,102506,549454,55640,229339,27069,549454,23357,27069,55640,-10250,-10250,107285,27069,102506,549454,55640,229339,549454,-4303,23357,-4303,-4303,-10250,-10250,-66676,107285,-10250,-10250,-4303,-66676,55640,55640,102506,229339],[96129,71057,-44946,-44946,71057,96129,-142550,253762,-44946,71057,-14436,253762,96129,253762,96129,96129,96129,-44946,71057,71057,-142550,253762,71057,253762,-14436,71057,-44946,-44946,96129,-14436,-44946,-44946,96129,-142550,-44946,71057,253762,71057,71057,-44946,96129,-142550,96129,-44946,96129,71057,-142550,71057,96129,-44946,-142550],[167657,171039,-232837,96367,178138,-114834,71719,90746,-65978,171039,-18387,508735,67463,28000,-5465,77917,77917,37876,162115,-118299,-94287,28000,54084,93681,-18387,178138,54842,-65978,167657,4335,96367,-232837,-114834,71719,54842,162115,508735,-212675,54084,4840,-78644,98685,-78644,37876,67463,-118299,-94287,-212675,-5465,4840,98685],[77917,162115,-65978,37876,-118299,67463,-94287,508735,37876,-212675,4335,90746,77917,508735,167657,167657,67463,-65978,-118299,162115,-94287,93681,-212675,28000,-18387,54084,96367,-232837,-5465,-18387,54842,4840,-78644,98685,4840,171039,28000,171039,178138,-232837,-114834,71719,-5465,96367,-114834,178138,71719,54084,-78644,54842,98685],[549454,107285,549454,55640,102506,55640,229339,23357,55640,-10250,27069,964065,549454,23357,549454,549454,55640,549454,102506,107285,229339,27069,-10250,27069,23357,-10250,55640,107285,-10250,23357,-10250,-4303,-4303,-66676,-4303,549454,27069,549454,55640,107285,102506,229339,-10250,55640,102506,55640,229339,-10250,-4303,-10250,-66676],[67463,-118299,37876,-65978,162115,77917,-94287,28000,96367,54084,-18387,508735,167657,90746,77917,-5465,-114834,-232837,178138,171039,71719,28000,171039,508735,4335,-212675,37876,4840,-78644,-18387,4840,54842,-5465,98685,-232837,-212675,93681,162115,-118299,-65978,67463,-94287,167657,54842,-78644,54084,98685,178138,-114834,96367,71719],[33058,-71922,-69858,-54193,385249,-73938,123476,41353,-54193,10568,-8137,392627,33058,41353,-35073,-35073,-73938,-69858,385249,-71922,123476,-31922,10568,88460,-8341,-137817,122552,49189,42128,-8341,-1278,-9957,-85078,163958,-9957,-95240,88460,-95240,11216,49189,-53374,-84342,42128,122552,-53374,11216,-84342,-137817,-85078,-1278,163958],[-44946,71057,96129,96129,71057,-44946,-142550,-14436,-44946,71057,253762,253762,96129,253762,96129,71057,71057,71057,96129,-44946,-142550,253762,96129,-14436,253762,71057,-44946,-44946,-44946,-14436,96129,96129,-44946,-142550,-44946,96129,253762,-44946,96129,71057,71057,-142550,71057,71057,96129,-44946,-142550,-44946,96129,71057,-142550],[-65978,162115,77917,67463,-118299,37876,-94287,-18387,96367,54084,28000,90746,167657,508735,77917,171039,178138,171039,-114834,-232837,71719,28000,-5465,4335,508735,-212675,37876,-232837,54842,-18387,-5465,-78644,4840,98685,4840,167657,93681,-65978,67463,162115,-118299,-94287,-212675,178138,-114834,96367,71719,54842,-78644,54084,98685],[-232837,171039,167657,-114834,178138,96367,71719,-18387,54842,178138,93681,508735,-5465,28000,67463,162115,54084,-212675,-78644,4840,98685,508735,-78644,-18387,90746,171039,-65978,-65978,96367,4335,167657,-114834,-232837,71719,54842,77917,28000,37876,77917,-118299,162115,-94287,54084,-118299,67463,37876,-94287,4840,-5465,-212675,98685],[96367,178138,-114834,167657,171039,-232837,71719,-18387,-65978,171039,90746,28000,67463,508735,-5465,54084,162115,-118299,77917,37876,-94287,28000,77917,-18387,93681,178138,54842,54842,-232837,4335,-114834,167657,96367,71719,-65978,-78644,508735,4840,-78644,-212675,54084,98685,162115,-212675,-5465,4840,98685,37876,67463,-118299,-94287],[-54193,385249,-73938,33058,-71922,-69858,123476,-8137,-54193,10568,41353,41353,33058,392627,-35073,10568,385249,-71922,-73938,-69858,123476,-31922,-35073,-8341,88460,-137817,122552,-9957,-9957,-8341,-85078,42128,-1278,163958,49189,42128,88460,49189,-53374,-95240,11216,-84342,-95240,-137817,-85078,-1278,163958,122552,-53374,11216,-84342],[-114834,178138,96367,-232837,171039,167657,71719,93681,54842,178138,-18387,28000,-5465,508735,67463,-78644,-78644,4840,54084,-212675,98685,508735,162115,90746,-18387,171039,-65978,54842,-114834,4335,-232837,96367,167657,71719,-65978,54084,28000,-118299,162115,37876,77917,-94287,77917,4840,-5465,-212675,98685,-118299,67463,37876,-94287],[-73938,385249,-54193,-69858,-71922,33058,123476,88460,122552,-137817,-8341,41353,-35073,392627,33058,42128,-53374,49189,11216,-95240,-84342,88460,-95240,41353,-8137,10568,-54193,-9957,-85078,-8341,-9957,-1278,42128,163958,49189,10568,-31922,-71922,385249,-69858,-73938,123476,-35073,-1278,-85078,-137817,163958,11216,-53374,122552,-84342],[37876,-118299,67463,77917,162115,-65978,-94287,4335,37876,-212675,508735,508735,77917,90746,167657,-212675,-118299,162115,67463,-65978,-94287,93681,167657,-18387,28000,54084,96367,4840,4840,-18387,-78644,-5465,54842,98685,-232837,-5465,28000,-232837,-114834,171039,178138,71719,171039,54084,-78644,54842,98685,96367,-114834,178138,71719],[-69858,-71922,33058,-73938,385249,-54193,123476,-8341,122552,-137817,88460,392627,-35073,41353,33058,-95240,11216,-95240,-53374,49189,-84342,88460,42128,-8137,41353,10568,-54193,49189,-1278,-8341,42128,-85078,-9957,163958,-9957,-35073,-31922,-69858,-73938,-71922,385249,123476,10568,11216,-53374,122552,-84342,-1278,-85078,-137817,163958],[55640,102506,55640,549454,107285,549454,229339,27069,55640,-10250,23357,23357,549454,964065,549454,-10250,102506,107285,55640,549454,229339,27069,549454,23357,27069,-10250,55640,-4303,-4303,23357,-4303,-10250,-10250,-66676,107285,-10250,27069,107285,102506,549454,55640,229339,549454,-10250,-4303,-10250,-66676,55640,102506,55640,229339],[-5465,-212675,4840,54842,54084,-78644,98685,508735,-232837,162115,-18387,28000,-114834,93681,-78644,67463,167657,96367,171039,178138,71719,508735,178138,28000,4335,-118299,4840,37876,77917,-18387,37876,-65978,67463,-94287,96367,-118299,90746,54084,-212675,54842,-5465,98685,-114834,-65978,77917,162115,-94287,171039,167657,-232837,71719],[-35073,-95240,49189,122552,11216,-53374,-84342,392627,-69858,-95240,-8341,41353,-73938,88460,42128,33058,33058,-54193,-71922,385249,123476,88460,-137817,-31922,-8341,11216,-1278,-69858,-35073,-8137,122552,49189,-53374,-84342,-1278,-71922,41353,10568,-137817,-9957,-85078,163958,-85078,-54193,-73938,385249,123476,10568,42128,-9957,163958],[-5465,4840,-212675,54842,-78644,54084,98685,28000,-114834,-78644,93681,508735,-232837,-18387,162115,67463,96367,167657,178138,171039,71719,508735,178138,28000,4335,4840,-118299,-118299,54084,90746,-212675,54842,-5465,98685,-114834,37876,-18387,77917,37876,-65978,67463,-94287,96367,-65978,162115,77917,-94287,171039,-232837,167657,71719],[-35073,49189,-95240,122552,-53374,11216,-84342,41353,-73938,42128,88460,392627,-69858,-8341,-95240,33058,-54193,33058,385249,-71922,123476,88460,-137817,-31922,-8341,-1278,11216,-71922,10568,41353,-137817,-9957,-85078,163958,-85078,-69858,-8137,-35073,122552,49189,-53374,-84342,-1278,-54193,385249,-73938,123476,10568,-9957,42128,163958],[54842,54084,-78644,-5465,-212675,4840,98685,-18387,-232837,162115,508735,93681,-114834,28000,-78644,178138,171039,178138,167657,96367,71719,508735,67463,4335,28000,-118299,4840,96367,-65978,-18387,67463,77917,37876,-94287,37876,-114834,90746,54842,-5465,54084,-212675,98685,-118299,171039,167657,-232837,71719,-65978,77917,162115,-94287],[54842,-78644,54084,-5465,4840,-212675,98685,93681,-114834,-78644,28000,-18387,-232837,508735,162115,178138,178138,171039,96367,167657,71719,508735,67463,4335,28000,4840,-118299,-114834,54842,90746,-5465,54084,-212675,98685,-118299,96367,-18387,-65978,67463,77917,37876,-94287,37876,171039,-232837,167657,71719,-65978,162115,77917,-94287],[-9957,10568,42128,-85078,-137817,-1278,163958,-8137,-9957,385249,88460,88460,-85078,-31922,-53374,385249,10568,-137817,42128,-1278,163958,392627,-53374,-8341,41353,-71922,49189,-54193,-54193,-8341,33058,-73938,-69858,123476,122552,-73938,41353,122552,-35073,11216,-95240,-84342,11216,-71922,33058,-69858,123476,49189,-35073,-95240,-84342],[-9957,42128,10568,-85078,-1278,-137817,163958,88460,-85078,-53374,-31922,-8137,-9957,88460,385249,385249,-137817,10568,-1278,42128,163958,392627,-53374,-8341,41353,49189,-71922,-73938,122552,41353,-35073,11216,-95240,-84342,11216,-54193,-8341,-54193,33058,-73938,-69858,123476,122552,-71922,-69858,33058,123476,49189,-95240,-35073,-84342],[122552,-53374,11216,-35073,49189,-95240,-84342,88460,-73938,42128,41353,-8341,-69858,392627,-95240,-137817,385249,-71922,-54193,33058,123476,88460,33058,-8341,-31922,-1278,11216,-85078,-9957,41353,-85078,10568,-137817,163958,-71922,-1278,-8137,49189,-53374,-35073,122552,-84342,-69858,10568,-9957,42128,163958,-54193,385249,-73938,123476],[-85078,-137817,-1278,-9957,10568,42128,163958,88460,-9957,385249,-8137,-31922,-85078,88460,-53374,-53374,42128,-1278,10568,-137817,163958,392627,385249,41353,-8341,-71922,49189,122552,-73938,-8341,-69858,-54193,33058,123476,-54193,11216,41353,11216,-95240,122552,-35073,-84342,-73938,49189,-35073,-95240,-84342,-71922,33058,-69858,123476],[122552,11216,-53374,-35073,-95240,49189,-84342,-8341,-69858,-95240,392627,88460,-73938,41353,42128,-137817,-71922,385249,33058,-54193,123476,88460,33058,-8341,-31922,11216,-1278,-1278,49189,-8137,-53374,-35073,122552,-84342,-69858,-85078,41353,-9957,-85078,10568,-137817,163958,-71922,10568,42128,-9957,163958,-54193,-73938,385249,123476],[-85078,-1278,-137817,-9957,42128,10568,163958,-31922,-85078,-53374,88460,88460,-9957,-8137,385249,-53374,-1278,42128,-137817,10568,163958,392627,385249,41353,-8341,49189,-71922,11216,11216,41353,-95240,122552,-35073,-84342,-73938,122552,-8341,-73938,-69858,-54193,33058,123476,-54193,49189,-95240,-35073,-84342,-71922,-69858,33058,123476],[71057,96129,-44946,71057,-44946,96129,-142550,253762,71057,-44946,-14436,-14436,71057,253762,-44946,-44946,96129,-44946,-44946,96129,-142550,-14436,-44946,253762,253762,96129,96129,96129,96129,253762,-44946,71057,71057,-142550,71057,71057,253762,71057,71057,96129,-44946,-142550,96129,96129,-44946,71057,-142550,96129,71057,-44946,-142550],[171039,167657,-232837,178138,96367,-114834,71719,90746,171039,-65978,-18387,-18387,178138,93681,54842,-65978,167657,96367,-232837,-114834,71719,4335,54842,28000,508735,67463,-5465,77917,77917,28000,37876,162115,-118299,-94287,54084,162115,508735,54084,-212675,-78644,4840,98685,-78644,67463,37876,-118299,-94287,-5465,-212675,4840,98685],[162115,77917,-65978,-118299,37876,67463,-94287,508735,-212675,37876,4335,-18387,54084,28000,96367,-232837,-5465,54842,4840,-78644,98685,-18387,4840,508735,90746,77917,167657,167657,67463,93681,-65978,-118299,162115,-94287,-212675,171039,28000,178138,171039,-114834,-232837,71719,-5465,-114834,96367,178138,71719,-78644,54084,54842,98685],[71057,-44946,96129,71057,96129,-44946,-142550,-14436,71057,-44946,253762,253762,71057,-14436,-44946,-44946,-44946,96129,96129,-44946,-142550,-14436,-44946,253762,253762,96129,96129,71057,71057,253762,71057,96129,-44946,-142550,96129,96129,253762,96129,-44946,71057,71057,-142550,71057,96129,71057,-44946,-142550,96129,-44946,71057,-142550],[171039,-232837,167657,178138,-114834,96367,71719,-18387,178138,54842,93681,90746,171039,-18387,-65978,-65978,96367,167657,-114834,-232837,71719,4335,54842,28000,508735,-5465,67463,162115,54084,508735,-212675,-78644,4840,98685,-78644,77917,28000,77917,37876,162115,-118299,-94287,54084,67463,-118299,37876,-94287,-5465,4840,-212675,98685],[162115,-65978,77917,-118299,67463,37876,-94287,-18387,54084,96367,28000,508735,-212675,4335,37876,-232837,54842,-5465,-78644,4840,98685,-18387,4840,508735,90746,167657,77917,171039,178138,28000,171039,-114834,-232837,71719,-5465,167657,93681,67463,-65978,-118299,162115,-94287,-212675,-114834,178138,96367,71719,-78644,54842,54084,98685],[178138,96367,-114834,171039,167657,-232837,71719,-18387,171039,-65978,90746,93681,178138,-18387,54842,54842,-232837,-114834,167657,96367,71719,4335,-65978,508735,28000,67463,-5465,54084,162115,28000,-118299,77917,37876,-94287,77917,-78644,508735,-78644,4840,54084,-212675,98685,162115,-5465,-212675,4840,98685,67463,37876,-118299,-94287],[178138,-114834,96367,171039,-232837,167657,71719,93681,178138,54842,-18387,-18387,171039,90746,-65978,54842,-114834,-232837,96367,167657,71719,4335,-65978,508735,28000,-5465,67463,-78644,-78644,508735,4840,54084,-212675,98685,162115,54084,28000,162115,-118299,77917,37876,-94287,77917,-5465,4840,-212675,98685,67463,-118299,37876,-94287],[385249,-54193,-73938,-71922,33058,-69858,123476,-8137,10568,-54193,41353,88460,-137817,-8341,122552,-9957,-9957,-85078,42128,-1278,163958,-8341,49189,392627,41353,33058,-35073,10568,385249,-31922,-71922,-73938,-69858,123476,-35073,42128,88460,-53374,49189,11216,-95240,-84342,-95240,-85078,-137817,-1278,163958,-53374,122552,11216,-84342],[385249,-73938,-54193,-71922,-69858,33058,123476,88460,-137817,122552,-8341,-8137,10568,41353,-54193,-9957,-85078,-9957,-1278,42128,163958,-8341,49189,392627,41353,-35073,33058,42128,-53374,88460,49189,11216,-95240,-84342,-95240,10568,-31922,385249,-71922,-73938,-69858,123476,-35073,-85078,-1278,-137817,163958,-53374,11216,122552,-84342],[107285,549454,549454,102506,55640,55640,229339,23357,-10250,55640,27069,23357,-10250,27069,55640,107285,-10250,-10250,-4303,-4303,-66676,23357,-4303,23357,964065,549454,549454,549454,55640,27069,549454,102506,107285,229339,-10250,549454,27069,55640,549454,102506,107285,229339,-10250,102506,55640,55640,229339,-4303,-10250,-10250,-66676],[-118299,67463,37876,162115,-65978,77917,-94287,28000,54084,96367,-18387,4335,-212675,508735,37876,4840,-78644,4840,54842,-5465,98685,-18387,-232837,90746,508735,167657,77917,-5465,-114834,28000,-232837,178138,171039,71719,171039,-212675,93681,-118299,162115,67463,-65978,-94287,167657,-78644,54842,54084,98685,-114834,178138,96367,71719],[-71922,33058,-69858,385249,-54193,-73938,123476,41353,10568,-54193,-8137,-8341,-137817,88460,122552,49189,42128,-1278,-9957,-85078,163958,-8341,-9957,41353,392627,33058,-35073,-35073,-73938,-31922,-69858,385249,-71922,123476,10568,-95240,88460,11216,-95240,-53374,49189,-84342,42128,-53374,122552,11216,-84342,-85078,-137817,-1278,163958],[-118299,37876,67463,162115,77917,-65978,-94287,4335,-212675,37876,508735,28000,54084,-18387,96367,4840,4840,-78644,-5465,54842,98685,-18387,-232837,90746,508735,77917,167657,-212675,-118299,93681,162115,67463,-65978,-94287,167657,-5465,28000,-114834,-232837,178138,171039,71719,171039,-78644,54084,54842,98685,-114834,96367,178138,71719],[-71922,-69858,33058,385249,-73938,-54193,123476,-8341,-137817,122552,88460,41353,10568,-8137,-54193,49189,-1278,42128,-85078,-9957,163958,-8341,-9957,41353,392627,-35073,33058,-95240,11216,88460,-95240,-53374,49189,-84342,42128,-35073,-31922,-73938,-69858,385249,-71922,123476,10568,-53374,11216,122552,-84342,-85078,-1278,-137817,163958],[102506,55640,55640,107285,549454,549454,229339,27069,-10250,55640,23357,27069,-10250,23357,55640,-4303,-4303,-4303,-10250,-10250,-66676,23357,107285,964065,23357,549454,549454,-10250,102506,27069,107285,55640,549454,229339,549454,-10250,27069,102506,107285,55640,549454,229339,549454,-4303,-10250,-10250,-66676,102506,55640,55640,229339],[-212675,-5465,4840,54084,54842,-78644,98685,508735,162115,-232837,-18387,4335,-118299,28000,4840,37876,77917,37876,-65978,67463,-94287,-18387,96367,93681,28000,-114834,-78644,67463,167657,508735,96367,171039,178138,71719,178138,-118299,90746,-212675,54084,-5465,54842,98685,-114834,77917,-65978,162115,-94287,167657,171039,-232837,71719],[-95240,-35073,49189,11216,122552,-53374,-84342,392627,-95240,-69858,-8341,-8341,11216,-31922,-1278,-69858,-35073,122552,49189,-53374,-84342,-8137,-1278,88460,41353,-73938,42128,33058,33058,88460,-54193,-71922,385249,123476,-137817,-71922,41353,-137817,10568,-85078,-9957,163958,-85078,-73938,-54193,385249,123476,42128,10568,-9957,163958],[54084,54842,-78644,-212675,-5465,4840,98685,-18387,162115,-232837,508735,28000,-118299,4335,4840,96367,-65978,67463,77917,37876,-94287,-18387,37876,28000,93681,-114834,-78644,178138,171039,508735,178138,167657,96367,71719,67463,-114834,90746,-5465,54842,-212675,54084,98685,-118299,167657,171039,-232837,71719,77917,-65978,162115,-94287],[10568,-9957,42128,-137817,-85078,-1278,163958,-8137,385249,-9957,88460,41353,-71922,-8341,49189,-54193,-54193,33058,-73938,-69858,123476,-8341,122552,-31922,88460,-85078,-53374,385249,10568,392627,-137817,42128,-1278,163958,-53374,-73938,41353,-35073,122552,-95240,11216,-84342,11216,33058,-71922,-69858,123476,-35073,49189,-95240,-84342],[-78644,54842,54084,4840,-5465,-212675,98685,93681,-78644,-114834,28000,28000,4840,4335,-118299,-114834,54842,-5465,54084,-212675,98685,90746,-118299,508735,-18387,-232837,162115,178138,178138,508735,171039,96367,167657,71719,67463,96367,-18387,67463,-65978,37876,77917,-94287,37876,-232837,171039,167657,71719,162115,-65978,77917,-94287],[42128,-9957,10568,-1278,-85078,-137817,163958,88460,-53374,-85078,-31922,41353,49189,-8341,-71922,-73938,122552,-35073,11216,-95240,-84342,41353,11216,88460,-8137,-9957,385249,385249,-137817,392627,10568,-1278,42128,163958,-53374,-54193,-8341,33058,-54193,-69858,-73938,123476,122552,-69858,-71922,33058,123476,-95240,49189,-35073,-84342],[-137817,-85078,-1278,10568,-9957,42128,163958,88460,385249,-9957,-8137,-8341,-71922,41353,49189,122552,-73938,-69858,-54193,33058,123476,-8341,-54193,88460,-31922,-85078,-53374,-53374,42128,392627,-1278,10568,-137817,163958,385249,11216,41353,-95240,11216,-35073,122552,-84342,-73938,-35073,49189,-95240,-84342,33058,-71922,-69858,123476],[-53374,122552,11216,49189,-35073,-95240,-84342,88460,42128,-73938,41353,-31922,-1278,-8341,11216,-85078,-9957,-85078,10568,-137817,163958,41353,-71922,392627,-8341,-69858,-95240,-137817,385249,88460,-71922,-54193,33058,123476,33058,-1278,-8137,-53374,49189,122552,-35073,-84342,-69858,-9957,10568,42128,163958,385249,-54193,-73938,123476],[4840,-5465,-212675,-78644,54842,54084,98685,28000,-78644,-114834,93681,4335,4840,28000,-118299,-118299,54084,-212675,54842,-5465,98685,90746,-114834,-18387,508735,-232837,162115,67463,96367,508735,167657,178138,171039,71719,178138,37876,-18387,37876,77917,67463,-65978,-94287,96367,162115,-65978,77917,-94287,-232837,171039,167657,71719],[49189,-35073,-95240,-53374,122552,11216,-84342,41353,42128,-73938,88460,-8341,-1278,-31922,11216,-71922,10568,-137817,-9957,-85078,163958,41353,-85078,-8341,392627,-69858,-95240,33058,-54193,88460,33058,385249,-71922,123476,-137817,-69858,-8137,122552,-35073,-53374,49189,-84342,-1278,385249,-54193,-73938,123476,-9957,10568,42128,163958],[11216,122552,-53374,-95240,-35073,49189,-84342,-8341,-95240,-69858,392627,-31922,11216,-8341,-1278,-1278,49189,-53374,-35073,122552,-84342,-8137,-69858,41353,88460,-73938,42128,-137817,-71922,88460,385249,33058,-54193,123476,33058,-85078,41353,-85078,-9957,-137817,10568,163958,-71922,42128,10568,-9957,163958,-73938,-54193,385249,123476],[-1278,-85078,-137817,42128,-9957,10568,163958,-31922,-53374,-85078,88460,-8341,49189,41353,-71922,11216,11216,-95240,122552,-35073,-84342,41353,-73938,-8137,88460,-9957,385249,-53374,-1278,392627,42128,-137817,10568,163958,385249,122552,-8341,-69858,-73938,33058,-54193,123476,-54193,-95240,49189,-35073,-84342,-69858,-71922,33058,123476],[54084,-78644,54842,-212675,4840,-5465,98685,28000,-118299,4840,4335,-18387,162115,508735,-232837,96367,67463,-65978,37876,77917,-94287,-18387,37876,28000,93681,-78644,-114834,-114834,-5465,90746,54842,-212675,54084,98685,-118299,178138,508735,171039,178138,167657,96367,71719,67463,167657,-232837,171039,71719,77917,162115,-65978,-94287],[10568,42128,-9957,-137817,-1278,-85078,163958,41353,-71922,49189,-8341,-8137,385249,88460,-9957,-54193,33058,-54193,-69858,-73938,123476,-8341,122552,-31922,88460,-53374,-85078,-73938,-35073,41353,122552,-95240,11216,-84342,11216,385249,392627,10568,-137817,42128,-1278,163958,-53374,33058,-69858,-71922,123476,-35073,-95240,49189,-84342],[-78644,54084,54842,4840,-212675,-5465,98685,28000,4840,-118299,4335,93681,-78644,28000,-114834,-114834,-5465,54842,-212675,54084,98685,90746,-118299,508735,-18387,162115,-232837,96367,67463,-18387,-65978,37876,77917,-94287,37876,178138,508735,178138,171039,96367,167657,71719,67463,-232837,167657,171039,71719,162115,77917,-65978,-94287],[42128,10568,-9957,-1278,-137817,-85078,163958,41353,49189,-71922,-8341,88460,-53374,-31922,-85078,-73938,-35073,122552,-95240,11216,-84342,41353,11216,88460,-8137,385249,-9957,-54193,33058,-8341,-54193,-69858,-73938,123476,122552,385249,392627,-137817,10568,-1278,42128,163958,-53374,-69858,33058,-71922,123476,-95240,-35073,49189,-84342],[-212675,4840,-5465,54084,-78644,54842,98685,4335,-118299,4840,28000,508735,162115,-18387,-232837,37876,37876,77917,67463,-65978,-94287,-18387,96367,93681,28000,-78644,-114834,-118299,-212675,90746,54084,-5465,54842,98685,-114834,67463,508735,167657,96367,171039,178138,71719,178138,77917,162115,-65978,-94287,167657,-232837,171039,71719],[-95240,49189,-35073,11216,-53374,122552,-84342,-8341,11216,-1278,-31922,392627,-95240,-8341,-69858,-69858,122552,-35073,-53374,49189,-84342,-8137,-1278,88460,41353,42128,-73938,-71922,-137817,41353,10568,-85078,-9957,163958,-85078,33058,88460,33058,-54193,-71922,385249,123476,-137817,-73938,385249,-54193,123476,42128,-9957,10568,163958],[-137817,-1278,-85078,10568,42128,-9957,163958,-8341,-71922,49189,41353,88460,385249,-8137,-9957,122552,-69858,-73938,33058,-54193,123476,-8341,-54193,88460,-31922,-53374,-85078,11216,-95240,41353,11216,-35073,122552,-84342,-73938,-53374,392627,42128,-1278,10568,-137817,163958,385249,-35073,-95240,49189,-84342,33058,-69858,-71922,123476],[-53374,11216,122552,49189,-95240,-35073,-84342,-31922,-1278,11216,-8341,88460,42128,41353,-73938,-85078,-85078,-9957,-137817,10568,163958,41353,-71922,392627,-8341,-95240,-69858,-1278,-53374,-8137,49189,122552,-35073,-84342,-69858,-137817,88460,385249,-71922,-54193,33058,123476,33058,-9957,42128,10568,163958,385249,-73938,-54193,123476],[4840,-212675,-5465,-78644,54084,54842,98685,4335,4840,-118299,28000,28000,-78644,93681,-114834,-118299,-212675,54084,-5465,54842,98685,90746,-114834,-18387,508735,162115,-232837,37876,37876,-18387,77917,67463,-65978,-94287,96367,67463,508735,96367,167657,178138,171039,71719,178138,162115,77917,-65978,-94287,-232837,167657,171039,71719],[49189,-95240,-35073,-53374,11216,122552,-84342,-8341,-1278,11216,-31922,41353,42128,88460,-73938,-71922,-137817,10568,-85078,-9957,163958,41353,-85078,-8341,392627,-95240,-69858,-69858,122552,-8137,-35073,-53374,49189,-84342,-1278,33058,88460,-54193,33058,385249,-71922,123476,-137817,385249,-73938,-54193,123476,-9957,42128,10568,163958],[-1278,-137817,-85078,42128,10568,-9957,163958,-8341,49189,-71922,41353,-31922,-53374,88460,-85078,11216,-95240,11216,-35073,122552,-84342,41353,-73938,-8137,88460,385249,-9957,122552,-69858,-8341,-73938,33058,-54193,123476,-54193,-53374,392627,-1278,42128,-137817,10568,163958,385249,-95240,-35073,49189,-84342,-69858,33058,-71922,123476],[11216,-53374,122552,-95240,49189,-35073,-84342,-31922,11216,-1278,-8341,-8341,-95240,392627,-69858,-1278,-53374,49189,122552,-35073,-84342,-8137,-69858,41353,88460,42128,-73938,-85078,-85078,41353,-9957,-137817,10568,163958,-71922,-137817,88460,-71922,385249,33058,-54193,123476,33058,42128,-9957,10568,163958,-73938,385249,-54193,123476],[-10250,-10250,-4303,-10250,-10250,-4303,-66676,23357,107285,107285,23357,27069,102506,27069,-4303,55640,549454,55640,549454,55640,229339,23357,55640,27069,27069,102506,-4303,55640,549454,23357,55640,549454,55640,229339,55640,102506,964065,-10250,-10250,-10250,-10250,-66676,102506,549454,549454,107285,229339,549454,549454,107285,229339],[-10250,-4303,-10250,-10250,-4303,-10250,-66676,27069,102506,-4303,27069,23357,107285,23357,107285,55640,55640,549454,55640,549454,229339,23357,55640,27069,27069,-4303,102506,102506,-10250,964065,-10250,-10250,-10250,-66676,102506,55640,23357,549454,55640,549454,55640,229339,55640,549454,107285,549454,229339,549454,107285,549454,229339],[-4303,-10250,-10250,-4303,-10250,-10250,-66676,27069,-4303,102506,27069,27069,-4303,27069,102506,102506,-10250,-10250,-10250,-10250,-66676,964065,102506,23357,23357,107285,107285,55640,55640,23357,549454,55640,549454,229339,55640,55640,23357,55640,549454,55640,549454,229339,55640,107285,549454,549454,229339,107285,549454,549454,229339]],"query_filtered_numerators":[[[0,0,0,0,0,102506,0,964065,0,0,0,0,0,27069,-10250,0,0,0,0,102506,0,27069,-10250,27069,0,0,-10250,0,0,27069,0,0,102506,0,-10250,0,0,-10250,-10250,-4303,-4303,-66676,-4303,0,0,102506,0,-10250,-10250,-4303,-66676],[96129,-44946,71057,-44946,96129,0,-142550,0,96129,96129,253762,253762,-44946,0,0,96129,-44946,96129,71057,0,-142550,0,0,0,-14436,-44946,0,71057,71057,0,71057,-44946,0,-142550,0,-44946,-14436,0,0,0,0,0,0,-44946,71057,0,-142550,0,0,0,0],[0,0,0,0,0,-118299,0,90746,0,0,0,0,0,4335,-212675,0,0,0,0,-118299,0,93681,-212675,28000,0,0,54084,0,0,28000,0,0,-114834,0,-5465,0,0,-5465,54842,4840,-78644,98685,4840,0,0,-114834,0,54084,54842,-78644,98685],[167657,-232837,171039,96367,-114834,0,71719,0,67463,-5465,28000,90746,-65978,0,0,77917,37876,77917,-118299,0,-94287,0,0,0,-18387,54842,0,162115,-212675,0,54084,4840,0,98685,0,-65978,4335,0,0,0,0,0,0,37876,-118299,0,-94287,0,0,0,0],[67463,37876,-118299,-65978,77917,0,-94287,0,167657,77917,90746,28000,96367,0,0,-5465,-232837,-114834,171039,0,71719,0,0,0,4335,37876,0,-212675,162115,0,-118299,-65978,0,-94287,0,4840,-18387,0,0,0,0,0,0,54842,54084,0,98685,0,0,0,0],[33058,-69858,-71922,-54193,-73938,0,123476,0,33058,-35073,41353,41353,-54193,0,0,-35073,-69858,-73938,-71922,0,123476,0,0,0,-8341,122552,0,-95240,-95240,0,11216,49189,0,-84342,0,49189,-8341,0,0,0,0,0,0,122552,11216,0,-84342,0,0,0,0],[-44946,96129,71057,96129,-44946,0,-142550,0,96129,96129,253762,-14436,-44946,0,0,71057,71057,71057,-44946,0,-142550,0,0,0,253762,-44946,0,96129,-44946,0,96129,71057,0,-142550,0,-44946,-14436,0,0,0,0,0,0,71057,-44946,0,-142550,0,0,0,0],[0,0,0,0,0,-118299,0,90746,0,0,0,0,0,28000,54084,0,0,0,0,-114834,0,28000,-5465,4335,0,0,-212675,0,0,93681,0,0,-118299,0,-212675,0,0,54842,-5465,-78644,4840,98685,4840,0,0,-114834,0,54842,54084,-78644,98685],[-232837,167657,171039,-114834,96367,0,71719,0,-5465,67463,28000,-18387,54842,0,0,162115,-212675,54084,4840,0,98685,0,0,0,90746,-65978,0,77917,37876,0,77917,-118299,0,-94287,0,-65978,4335,0,0,0,0,0,0,-118299,37876,0,-94287,0,0,0,0],[37876,67463,-118299,77917,-65978,0,-94287,0,77917,167657,90746,4335,37876,0,0,-212675,162115,-118299,-65978,0,-94287,0,0,0,28000,96367,0,-5465,-232837,0,-114834,171039,0,71719,0,4840,-18387,0,0,0,0,0,0,54084,54842,0,98685,0,0,0,0],[-69858,33058,-71922,-73938,-54193,0,123476,0,-35073,33058,41353,-8341,122552,0,0,-95240,-95240,11216,49189,0,-84342,0,0,0,41353,-54193,0,-35073,-69858,0,-73938,-71922,0,123476,0,49189,-8341,0,0,0,0,0,0,11216,122552,0,-84342,0,0,0,0],[96367,-114834,178138,167657,-232837,0,71719,0,67463,-5465,508735,-18387,-65978,0,0,54084,-118299,162115,37876,0,-94287,0,0,0,93681,54842,0,-78644,4840,0,-78644,-212675,0,98685,0,54842,4335,0,0,0,0,0,0,-212675,4840,0,98685,0,0,0,0],[0,0,0,0,0,-71922,0,41353,0,0,0,0,0,41353,10568,0,0,0,0,-73938,0,-31922,-35073,-8341,0,0,-137817,0,0,88460,0,0,11216,0,-95240,0,0,-9957,-85078,42128,-1278,163958,49189,0,0,-85078,0,122552,11216,-53374,-84342],[-114834,96367,178138,-232837,167657,0,71719,0,-5465,67463,508735,93681,54842,0,0,-78644,4840,-78644,-212675,0,98685,0,0,0,-18387,-65978,0,54084,-118299,0,162115,37876,0,-94287,0,54842,4335,0,0,0,0,0,0,4840,-212675,0,98685,0,0,0,0],[0,0,0,0,0,-71922,0,41353,0,0,0,0,0,-8341,-137817,0,0,0,0,11216,0,88460,-95240,41353,0,0,10568,0,0,-31922,0,0,-73938,0,-35073,0,0,-85078,-9957,-1278,42128,163958,49189,0,0,-85078,0,11216,122552,-53374,-84342],[0,0,0,0,0,107285,0,23357,0,0,0,0,0,23357,-10250,0,0,0,0,55640,0,27069,549454,23357,0,0,-10250,0,0,27069,0,0,55640,0,549454,0,0,-4303,-4303,-10250,-10250,-66676,107285,0,0,-4303,0,55640,55640,102506,229339],[96129,71057,-44946,-44946,71057,0,-142550,0,-44946,71057,-14436,253762,96129,0,0,96129,96129,-44946,71057,0,-142550,0,0,0,-14436,71057,0,-44946,96129,0,-44946,-44946,0,-142550,0,71057,253762,0,0,0,0,0,0,-44946,96129,0,-142550,0,0,0,0],[0,0,0,0,0,-114834,0,90746,0,0,0,0,0,28000,-5465,0,0,0,0,-118299,0,28000,54084,93681,0,0,54842,0,0,4335,0,0,-114834,0,54842,0,0,-212675,54084,4840,-78644,98685,-78644,0,0,-118299,0,-212675,-5465,4840,98685],[77917,162115,-65978,37876,-118299,0,-94287,0,37876,-212675,4335,90746,77917,0,0,167657,67463,-65978,-118299,0,-94287,0,0,0,-18387,54084,0,-232837,-5465,0,54842,4840,0,98685,0,171039,28000,0,0,0,0,0,0,96367,-114834,0,71719,0,0,0,0],[0,0,0,0,0,55640,0,23357,0,0,0,0,0,23357,549454,0,0,0,0,107285,0,27069,-10250,27069,0,0,55640,0,0,23357,0,0,-4303,0,-4303,0,0,549454,55640,107285,102506,229339,-10250,0,0,55640,0,-10250,-4303,-10250,-66676],[67463,-118299,37876,-65978,162115,0,-94287,0,96367,54084,-18387,508735,167657,0,0,-5465,-114834,-232837,178138,0,71719,0,0,0,4335,-212675,0,4840,-78644,0,4840,54842,0,98685,0,-212675,93681,0,0,0,0,0,0,54842,-78644,0,98685,0,0,0,0],[0,0,0,0,0,-73938,0,41353,0,0,0,0,0,41353,-35073,0,0,0,0,-71922,0,-31922,10568,88460,0,0,122552,0,0,-8341,0,0,-85078,0,-9957,0,0,-95240,11216,49189,-53374,-84342,42128,0,0,11216,0,-137817,-85078,-1278,163958],[0,0,0,0,0,-44946,0,-14436,0,0,0,0,0,253762,96129,0,0,0,0,-44946,0,253762,96129,-14436,0,0,-44946,0,0,-14436,0,0,-44946,0,-44946,0,0,-44946,96129,71057,71057,-142550,71057,0,0,-44946,0,-44946,96129,71057,-142550],[0,0,0,0,0,37876,0,-18387,0,0,0,0,0,508735,77917,0,0,0,0,-232837,0,28000,-5465,4335,0,0,37876,0,0,-18387,0,0,4840,0,4840,0,0,-65978,67463,162115,-118299,-94287,-212675,0,0,96367,0,54842,-78644,54084,98685],[0,0,0,0,0,96367,0,-18387,0,0,0,0,0,28000,67463,0,0,0,0,4840,0,508735,-78644,-18387,0,0,-65978,0,0,4335,0,0,-232837,0,54842,0,0,37876,77917,-118299,162115,-94287,54084,0,0,37876,0,4840,-5465,-212675,98685],[0,0,0,0,0,-232837,0,-18387,0,0,0,0,0,508735,-5465,0,0,0,0,37876,0,28000,77917,-18387,0,0,54842,0,0,4335,0,0,96367,0,-65978,0,0,4840,-78644,-212675,54084,98685,162115,0,0,4840,0,37876,67463,-118299,-94287],[0,0,0,0,0,-69858,0,-8137,0,0,0,0,0,392627,-35073,0,0,0,0,-69858,0,-31922,-35073,-8341,0,0,122552,0,0,-8341,0,0,-1278,0,49189,0,0,49189,-53374,-95240,11216,-84342,-95240,0,0,-1278,0,122552,-53374,11216,-84342],[-114834,178138,96367,-232837,171039,0,71719,0,54842,178138,-18387,28000,-5465,0,0,-78644,-78644,4840,54084,0,98685,0,0,0,-18387,171039,0,54842,-114834,0,-232837,96367,0,71719,0,54084,28000,0,0,0,0,0,0,4840,-5465,0,98685,0,0,0,0],[-73938,385249,-54193,-69858,-71922,0,123476,0,122552,-137817,-8341,41353,-35073,0,0,42128,-53374,49189,11216,0,-84342,0,0,0,-8137,10568,0,-9957,-85078,0,-9957,-1278,0,163958,0,10568,-31922,0,0,0,0,0,0,-1278,-85078,0,163958,0,0,0,0],[0,0,0,0,0,-65978,0,4335,0,0,0,0,0,90746,167657,0,0,0,0,-65978,0,93681,167657,-18387,0,0,96367,0,0,-18387,0,0,54842,0,-232837,0,0,-232837,-114834,171039,178138,71719,171039,0,0,54842,0,96367,-114834,178138,71719],[0,0,0,0,0,-54193,0,-8341,0,0,0,0,0,41353,33058,0,0,0,0,49189,0,88460,42128,-8137,0,0,-54193,0,0,-8341,0,0,-9957,0,-9957,0,0,-69858,-73938,-71922,385249,123476,10568,0,0,122552,0,-1278,-85078,-137817,163958],[55640,102506,55640,549454,107285,0,229339,0,55640,-10250,23357,23357,549454,0,0,-10250,102506,107285,55640,0,229339,0,0,0,27069,-10250,0,-4303,-4303,0,-4303,-10250,0,-66676,0,-10250,27069,0,0,0,0,0,0,-10250,-4303,0,-66676,0,0,0,0],[-5465,-212675,4840,54842,54084,0,98685,0,-232837,162115,-18387,28000,-114834,0,0,67463,167657,96367,171039,0,71719,0,0,0,4335,-118299,0,37876,77917,0,37876,-65978,0,-94287,0,-118299,90746,0,0,0,0,0,0,-65978,77917,0,-94287,0,0,0,0],[-35073,-95240,49189,122552,11216,0,-84342,0,-69858,-95240,-8341,41353,-73938,0,0,33058,33058,-54193,-71922,0,123476,0,0,0,-8341,11216,0,-69858,-35073,0,122552,49189,0,-84342,0,-71922,41353,0,0,0,0,0,0,-54193,-73938,0,123476,0,0,0,0],[-5465,4840,-212675,54842,-78644,0,98685,0,-114834,-78644,93681,508735,-232837,0,0,67463,96367,167657,178138,0,71719,0,0,0,4335,4840,0,-118299,54084,0,-212675,54842,0,98685,0,37876,-18387,0,0,0,0,0,0,-65978,162115,0,-94287,0,0,0,0],[0,0,0,0,0,11216,0,41353,0,0,0,0,0,-8341,-95240,0,0,0,0,-71922,0,88460,-137817,-31922,0,0,11216,0,0,41353,0,0,-85078,0,-85078,0,0,-35073,122552,49189,-53374,-84342,-1278,0,0,-73938,0,10568,-9957,42128,163958],[0,0,0,0,0,4840,0,-18387,0,0,0,0,0,28000,-78644,0,0,0,0,96367,0,508735,67463,4335,0,0,4840,0,0,-18387,0,0,37876,0,37876,0,0,54842,-5465,54084,-212675,98685,-118299,0,0,-232837,0,-65978,77917,162115,-94287],[54842,-78644,54084,-5465,4840,0,98685,0,-114834,-78644,28000,-18387,-232837,0,0,178138,178138,171039,96367,0,71719,0,0,0,28000,4840,0,-114834,54842,0,-5465,54084,0,98685,0,96367,-18387,0,0,0,0,0,0,171039,-232837,0,71719,0,0,0,0],[0,0,0,0,0,-1278,0,-8137,0,0,0,0,0,-31922,-53374,0,0,0,0,-1278,0,392627,-53374,-8341,0,0,49189,0,0,-8341,0,0,-69858,0,122552,0,0,122552,-35073,11216,-95240,-84342,11216,0,0,-69858,0,49189,-35073,-95240,-84342],[-9957,42128,10568,-85078,-1278,0,163958,0,-85078,-53374,-31922,-8137,-9957,0,0,385249,-137817,10568,-1278,0,163958,0,0,0,41353,49189,0,-73938,122552,0,-35073,11216,0,-84342,0,-54193,-8341,0,0,0,0,0,0,-71922,-69858,0,123476,0,0,0,0],[122552,-53374,11216,-35073,49189,0,-84342,0,-73938,42128,41353,-8341,-69858,0,0,-137817,385249,-71922,-54193,0,123476,0,0,0,-31922,-1278,0,-85078,-9957,0,-85078,10568,0,163958,0,-1278,-8137,0,0,0,0,0,0,10568,-9957,0,163958,0,0,0,0],[-85078,-137817,-1278,-9957,10568,0,163958,0,-9957,385249,-8137,-31922,-85078,0,0,-53374,42128,-1278,10568,0,163958,0,0,0,-8341,-71922,0,122552,-73938,0,-69858,-54193,0,123476,0,11216,41353,0,0,0,0,0,0,49189,-35073,0,-84342,0,0,0,0],[0,0,0,0,0,49189,0,-8341,0,0,0,0,0,41353,42128,0,0,0,0,-54193,0,88460,33058,-8341,0,0,-1278,0,0,-8137,0,0,122552,0,-69858,0,0,-9957,-85078,10568,-137817,163958,-71922,0,0,-9957,0,-54193,-73938,385249,123476],[-85078,-1278,-137817,-9957,42128,0,163958,0,-85078,-53374,88460,88460,-9957,0,0,-53374,-1278,42128,-137817,0,163958,0,0,0,-8341,49189,0,11216,11216,0,-95240,122552,0,-84342,0,122552,-8341,0,0,0,0,0,0,49189,-95240,0,-84342,0,0,0,0],[71057,96129,-44946,71057,-44946,0,-142550,0,71057,-44946,-14436,-14436,71057,0,0,-44946,96129,-44946,-44946,0,-142550,0,0,0,253762,96129,0,96129,96129,0,-44946,71057,0,-142550,0,71057,253762,0,0,0,0,0,0,96129,-44946,0,-142550,0,0,0,0],[0,0,0,0,0,-114834,0,90746,0,0,0,0,0,93681,54842,0,0,0,0,-114834,0,4335,54842,28000,0,0,-5465,0,0,28000,0,0,-118299,0,54084,0,0,54084,-212675,-78644,4840,98685,-78644,0,0,-118299,0,-5465,-212675,4840,98685],[162115,77917,-65978,-118299,37876,0,-94287,0,-212675,37876,4335,-18387,54084,0,0,-232837,-5465,54842,4840,0,98685,0,0,0,90746,77917,0,167657,67463,0,-65978,-118299,0,-94287,0,171039,28000,0,0,0,0,0,0,-114834,96367,0,71719,0,0,0,0],[0,0,0,0,0,-44946,0,-14436,0,0,0,0,0,-14436,-44946,0,0,0,0,-44946,0,-14436,-44946,253762,0,0,96129,0,0,253762,0,0,-44946,0,96129,0,0,96129,-44946,71057,71057,-142550,71057,0,0,-44946,0,96129,-44946,71057,-142550],[0,0,0,0,0,96367,0,-18387,0,0,0,0,0,-18387,-65978,0,0,0,0,-232837,0,4335,54842,28000,0,0,67463,0,0,508735,0,0,4840,0,-78644,0,0,77917,37876,162115,-118299,-94287,54084,0,0,37876,0,-5465,4840,-212675,98685],[0,0,0,0,0,37876,0,-18387,0,0,0,0,0,4335,37876,0,0,0,0,4840,0,-18387,4840,508735,0,0,77917,0,0,28000,0,0,-232837,0,-5465,0,0,67463,-65978,-118299,162115,-94287,-212675,0,0,96367,0,-78644,54842,54084,98685],[0,0,0,0,0,-232837,0,-18387,0,0,0,0,0,-18387,54842,0,0,0,0,96367,0,4335,-65978,508735,0,0,-5465,0,0,28000,0,0,37876,0,77917,0,0,-78644,4840,54084,-212675,98685,162115,0,0,4840,0,67463,37876,-118299,-94287],[178138,-114834,96367,171039,-232837,0,71719,0,178138,54842,-18387,-18387,171039,0,0,54842,-114834,-232837,96367,0,71719,0,0,0,28000,-5465,0,-78644,-78644,0,4840,54084,0,98685,0,54084,28000,0,0,0,0,0,0,-5465,4840,0,98685,0,0,0,0],[0,0,0,0,0,-69858,0,-8137,0,0,0,0,0,-8341,122552,0,0,0,0,-1278,0,-8341,49189,392627,0,0,-35073,0,0,-31922,0,0,-69858,0,-35073,0,0,-53374,49189,11216,-95240,-84342,-95240,0,0,-1278,0,-53374,122552,11216,-84342],[385249,-73938,-54193,-71922,-69858,0,123476,0,-137817,122552,-8341,-8137,10568,0,0,-9957,-85078,-9957,-1278,0,163958,0,0,0,41353,-35073,0,42128,-53374,0,49189,11216,0,-84342,0,10568,-31922,0,0,0,0,0,0,-85078,-1278,0,163958,0,0,0,0],[0,0,0,0,0,55640,0,23357,0,0,0,0,0,27069,55640,0,0,0,0,-4303,0,23357,-4303,23357,0,0,549454,0,0,27069,0,0,107285,0,-10250,0,0,55640,549454,102506,107285,229339,-10250,0,0,55640,0,-4303,-10250,-10250,-66676],[-118299,67463,37876,162115,-65978,0,-94287,0,54084,96367,-18387,4335,-212675,0,0,4840,-78644,4840,54842,0,98685,0,0,0,508735,167657,0,-5465,-114834,0,-232837,178138,0,71719,0,-212675,93681,0,0,0,0,0,0,-78644,54842,0,98685,0,0,0,0],[0,0,0,0,0,-73938,0,41353,0,0,0,0,0,88460,122552,0,0,0,0,-85078,0,-8341,-9957,41353,0,0,-35073,0,0,-31922,0,0,-71922,0,10568,0,0,11216,-95240,-53374,49189,-84342,42128,0,0,11216,0,-85078,-137817,-1278,163958],[0,0,0,0,0,-65978,0,4335,0,0,0,0,0,-18387,96367,0,0,0,0,54842,0,-18387,-232837,90746,0,0,167657,0,0,93681,0,0,-65978,0,167657,0,0,-114834,-232837,178138,171039,71719,171039,0,0,54842,0,-114834,96367,178138,71719],[0,0,0,0,0,-54193,0,-8341,0,0,0,0,0,-8137,-54193,0,0,0,0,-9957,0,-8341,-9957,41353,0,0,33058,0,0,88460,0,0,49189,0,42128,0,0,-73938,-69858,385249,-71922,123476,10568,0,0,122552,0,-85078,-1278,-137817,163958],[102506,55640,55640,107285,549454,0,229339,0,-10250,55640,23357,27069,-10250,0,0,-4303,-4303,-4303,-10250,0,-66676,0,0,0,23357,549454,0,-10250,102506,0,107285,55640,0,229339,0,-10250,27069,0,0,0,0,0,0,-4303,-10250,0,-66676,0,0,0,0],[-212675,-5465,4840,54084,54842,0,98685,0,162115,-232837,-18387,4335,-118299,0,0,37876,77917,37876,-65978,0,-94287,0,0,0,28000,-114834,0,67463,167657,0,96367,171039,0,71719,0,-118299,90746,0,0,0,0,0,0,77917,-65978,0,-94287,0,0,0,0],[-95240,-35073,49189,11216,122552,0,-84342,0,-95240,-69858,-8341,-8341,11216,0,0,-69858,-35073,122552,49189,0,-84342,0,0,0,41353,-73938,0,33058,33058,0,-54193,-71922,0,123476,0,-71922,41353,0,0,0,0,0,0,-73938,-54193,0,123476,0,0,0,0],[0,0,0,0,0,4840,0,-18387,0,0,0,0,0,4335,4840,0,0,0,0,37876,0,-18387,37876,28000,0,0,-78644,0,0,508735,0,0,96367,0,67463,0,0,-5465,54842,-212675,54084,98685,-118299,0,0,-232837,0,77917,-65978,162115,-94287],[0,0,0,0,0,-1278,0,-8137,0,0,0,0,0,-8341,49189,0,0,0,0,-69858,0,-8341,122552,-31922,0,0,-53374,0,0,392627,0,0,-1278,0,-53374,0,0,-35073,122552,-95240,11216,-84342,11216,0,0,-69858,0,-35073,49189,-95240,-84342],[-78644,54842,54084,4840,-5465,0,98685,0,-78644,-114834,28000,28000,4840,0,0,-114834,54842,-5465,54084,0,98685,0,0,0,-18387,-232837,0,178138,178138,0,171039,96367,0,71719,0,96367,-18387,0,0,0,0,0,0,-232837,171039,0,71719,0,0,0,0],[42128,-9957,10568,-1278,-85078,0,163958,0,-53374,-85078,-31922,41353,49189,0,0,-73938,122552,-35073,11216,0,-84342,0,0,0,-8137,-9957,0,385249,-137817,0,10568,-1278,0,163958,0,-54193,-8341,0,0,0,0,0,0,-69858,-71922,0,123476,0,0,0,0],[-137817,-85078,-1278,10568,-9957,0,163958,0,385249,-9957,-8137,-8341,-71922,0,0,122552,-73938,-69858,-54193,0,123476,0,0,0,-31922,-85078,0,-53374,42128,0,-1278,10568,0,163958,0,11216,41353,0,0,0,0,0,0,-35073,49189,0,-84342,0,0,0,0],[-53374,122552,11216,49189,-35073,0,-84342,0,42128,-73938,41353,-31922,-1278,0,0,-85078,-9957,-85078,10568,0,163958,0,0,0,-8341,-69858,0,-137817,385249,0,-71922,-54193,0,123476,0,-1278,-8137,0,0,0,0,0,0,-9957,10568,0,163958,0,0,0,0],[4840,-5465,-212675,-78644,54842,0,98685,0,-78644,-114834,93681,4335,4840,0,0,-118299,54084,-212675,54842,0,98685,0,0,0,508735,-232837,0,67463,96367,0,167657,178138,0,71719,0,37876,-18387,0,0,0,0,0,0,162115,-65978,0,-94287,0,0,0,0],[0,0,0,0,0,11216,0,41353,0,0,0,0,0,-31922,11216,0,0,0,0,-85078,0,41353,-85078,-8341,0,0,-95240,0,0,88460,0,0,-71922,0,-137817,0,0,122552,-35073,-53374,49189,-84342,-1278,0,0,-73938,0,-9957,10568,42128,163958],[0,0,0,0,0,49189,0,-8341,0,0,0,0,0,-8341,-1278,0,0,0,0,122552,0,-8137,-69858,41353,0,0,42128,0,0,88460,0,0,-54193,0,33058,0,0,-85078,-9957,-137817,10568,163958,-71922,0,0,-9957,0,-73938,-54193,385249,123476],[-1278,-85078,-137817,42128,-9957,0,163958,0,-53374,-85078,88460,-8341,49189,0,0,11216,11216,-95240,122552,0,-84342,0,0,0,88460,-9957,0,-53374,-1278,0,42128,-137817,0,163958,0,122552,-8341,0,0,0,0,0,0,-95240,49189,0,-84342,0,0,0,0],[54084,-78644,54842,-212675,4840,0,98685,0,-118299,4840,4335,-18387,162115,0,0,96367,67463,-65978,37876,0,-94287,0,0,0,93681,-78644,0,-114834,-5465,0,54842,-212675,0,98685,0,178138,508735,0,0,0,0,0,0,167657,-232837,0,71719,0,0,0,0],[0,0,0,0,0,-85078,0,41353,0,0,0,0,0,88460,-9957,0,0,0,0,-73938,0,-8341,122552,-31922,0,0,-85078,0,0,41353,0,0,11216,0,11216,0,0,10568,-137817,42128,-1278,163958,-53374,0,0,-71922,0,-35073,-95240,49189,-84342],[-78644,54084,54842,4840,-212675,0,98685,0,4840,-118299,4335,93681,-78644,0,0,-114834,-5465,54842,-212675,0,98685,0,0,0,-18387,162115,0,96367,67463,0,-65978,37876,0,-94287,0,178138,508735,0,0,0,0,0,0,-232837,167657,0,71719,0,0,0,0],[0,0,0,0,0,-85078,0,41353,0,0,0,0,0,-31922,-85078,0,0,0,0,11216,0,41353,11216,88460,0,0,-9957,0,0,-8341,0,0,-73938,0,122552,0,0,-137817,10568,-1278,42128,163958,-53374,0,0,-71922,0,-95240,-35073,49189,-84342],[0,0,0,0,0,54842,0,4335,0,0,0,0,0,-18387,-232837,0,0,0,0,-65978,0,-18387,96367,93681,0,0,-114834,0,0,90746,0,0,54842,0,-114834,0,0,167657,96367,171039,178138,71719,178138,0,0,-65978,0,167657,-232837,171039,71719],[0,0,0,0,0,122552,0,-8341,0,0,0,0,0,-8341,-69858,0,0,0,0,49189,0,-8137,-1278,88460,0,0,-73938,0,0,41353,0,0,-9957,0,-85078,0,0,33058,-54193,-71922,385249,123476,-137817,0,0,-54193,0,42128,-9957,10568,163958],[0,0,0,0,0,-9957,0,-8341,0,0,0,0,0,-8137,-9957,0,0,0,0,-54193,0,-8341,-54193,88460,0,0,-85078,0,0,41353,0,0,122552,0,-73938,0,0,42128,-1278,10568,-137817,163958,385249,0,0,49189,0,33058,-69858,-71922,123476],[-53374,11216,122552,49189,-95240,0,-84342,0,-1278,11216,-8341,88460,42128,0,0,-85078,-85078,-9957,-137817,0,163958,0,0,0,-8341,-95240,0,-1278,-53374,0,49189,122552,0,-84342,0,-137817,88460,0,0,0,0,0,0,-9957,42128,0,163958,0,0,0,0],[0,0,0,0,0,54842,0,4335,0,0,0,0,0,93681,-114834,0,0,0,0,54842,0,90746,-114834,-18387,0,0,-232837,0,0,-18387,0,0,-65978,0,96367,0,0,96367,167657,178138,171039,71719,178138,0,0,-65978,0,-232837,167657,171039,71719],[0,0,0,0,0,122552,0,-8341,0,0,0,0,0,88460,-73938,0,0,0,0,-9957,0,41353,-85078,-8341,0,0,-69858,0,0,-8137,0,0,49189,0,-1278,0,0,-54193,33058,385249,-71922,123476,-137817,0,0,-54193,0,-9957,42128,10568,163958],[0,0,0,0,0,-9957,0,-8341,0,0,0,0,0,88460,-85078,0,0,0,0,122552,0,41353,-73938,-8137,0,0,-9957,0,0,-8341,0,0,-54193,0,-54193,0,0,-1278,42128,-137817,10568,163958,385249,0,0,49189,0,-69858,33058,-71922,123476],[11216,-53374,122552,-95240,49189,0,-84342,0,11216,-1278,-8341,-8341,-95240,0,0,-1278,-53374,49189,122552,0,-84342,0,0,0,88460,42128,0,-85078,-85078,0,-9957,-137817,0,163958,0,-137817,88460,0,0,0,0,0,0,42128,-9957,0,163958,0,0,0,0],[0,0,0,0,0,-4303,0,23357,0,0,0,0,0,27069,-4303,0,0,0,0,55640,0,23357,55640,27069,0,0,-4303,0,0,23357,0,0,55640,0,55640,0,0,-10250,-10250,-10250,-10250,-66676,102506,0,0,107285,0,549454,549454,107285,229339],[-10250,-4303,-10250,-10250,-4303,0,-66676,0,102506,-4303,27069,23357,107285,0,0,55640,55640,549454,55640,0,229339,0,0,0,27069,-4303,0,102506,-10250,0,-10250,-10250,0,-66676,0,55640,23357,0,0,0,0,0,0,549454,107285,0,229339,0,0,0,0],[-4303,-10250,-10250,-4303,-10250,0,-66676,0,-4303,102506,27069,27069,-4303,0,0,102506,-10250,-10250,-10250,0,-66676,0,0,0,23357,107285,0,55640,55640,0,549454,55640,0,229339,0,55640,23357,0,0,0,0,0,0,107285,549454,0,229339,0,0,0,0]],[[0,0,0,0,55640,0,0,0,0,549454,23357,23357,0,0,0,0,0,0,107285,0,0,27069,-10250,27069,0,55640,0,0,549454,0,55640,107285,102506,229339,-10250,0,23357,0,0,0,-4303,0,-4303,0,55640,0,0,-10250,-10250,-4303,-66676],[96129,-44946,71057,-44946,0,71057,-142550,253762,96129,0,0,0,-44946,-14436,71057,96129,-44946,96129,0,71057,-142550,0,0,0,-14436,0,71057,71057,0,253762,0,0,0,0,0,-44946,0,96129,-44946,-44946,0,-142550,0,-44946,0,96129,-142550,0,0,0,0],[77917,-65978,162115,37876,0,-118299,-94287,90746,77917,0,0,0,37876,4335,-212675,167657,-65978,67463,0,-118299,-94287,0,0,0,-18387,0,54084,171039,0,28000,0,0,0,0,0,-232837,0,-5465,54842,4840,0,98685,0,96367,0,-114834,71719,0,0,0,0],[0,0,0,0,-114834,0,0,0,0,-5465,28000,90746,0,0,0,0,0,0,-118299,0,0,28000,54084,93681,0,54842,0,0,-212675,0,54084,4840,-78644,98685,-78644,0,4335,0,0,0,-114834,0,54842,0,-118299,0,0,-212675,4840,-5465,98685],[67463,37876,-118299,-65978,0,162115,-94287,508735,167657,0,0,0,96367,-18387,54084,-5465,-232837,-114834,0,178138,71719,0,0,0,4335,0,-212675,-212675,0,93681,0,0,0,0,0,4840,0,-78644,4840,54842,0,98685,0,54842,0,-78644,98685,0,0,0,0],[0,0,0,0,-73938,0,0,0,0,-35073,41353,41353,0,0,0,0,0,0,-71922,0,0,-31922,10568,88460,0,122552,0,0,-95240,0,11216,49189,-53374,-84342,42128,0,-8341,0,0,0,-85078,0,-9957,0,11216,0,0,-137817,-1278,-85078,163958],[0,0,0,0,-44946,0,0,0,0,96129,253762,-14436,0,0,0,0,0,0,-44946,0,0,253762,96129,-14436,0,-44946,0,0,-44946,0,96129,71057,71057,-142550,71057,0,-14436,0,0,0,-44946,0,-44946,0,-44946,0,0,-44946,71057,96129,-142550],[0,0,0,0,37876,0,0,0,0,77917,508735,-18387,0,0,0,0,0,0,-232837,0,0,28000,-5465,4335,0,37876,0,0,-65978,0,67463,162115,-118299,-94287,-212675,0,-18387,0,0,0,4840,0,4840,0,96367,0,0,54842,54084,-78644,98685],[0,0,0,0,96367,0,0,0,0,67463,28000,-18387,0,0,0,0,0,0,4840,0,0,508735,-78644,-18387,0,-65978,0,0,37876,0,77917,-118299,162115,-94287,54084,0,4335,0,0,0,-232837,0,54842,0,37876,0,0,4840,-212675,-5465,98685],[0,0,0,0,-65978,0,0,0,0,167657,90746,4335,0,0,0,0,0,0,-65978,0,0,93681,167657,-18387,0,96367,0,0,-232837,0,-114834,171039,178138,71719,171039,0,-18387,0,0,0,54842,0,-232837,0,54842,0,0,96367,178138,-114834,71719],[0,0,0,0,-54193,0,0,0,0,33058,41353,-8341,0,0,0,0,0,0,49189,0,0,88460,42128,-8137,0,-54193,0,0,-69858,0,-73938,-71922,385249,123476,10568,0,-8341,0,0,0,-9957,0,-9957,0,122552,0,0,-1278,-137817,-85078,163958],[0,0,0,0,-232837,0,0,0,0,-5465,508735,-18387,0,0,0,0,0,0,37876,0,0,28000,77917,-18387,0,54842,0,0,4840,0,-78644,-212675,54084,98685,162115,0,4335,0,0,0,96367,0,-65978,0,4840,0,0,37876,-118299,67463,-94287],[0,0,0,0,-69858,0,0,0,0,-35073,392627,-8137,0,0,0,0,0,0,-69858,0,0,-31922,-35073,-8341,0,122552,0,0,49189,0,-53374,-95240,11216,-84342,-95240,0,-8341,0,0,0,-1278,0,49189,0,-1278,0,0,122552,11216,-53374,-84342],[-114834,96367,178138,-232837,0,171039,71719,28000,-5465,0,0,0,54842,-18387,178138,-78644,4840,-78644,0,54084,98685,0,0,0,-18387,0,171039,54084,0,28000,0,0,0,0,0,54842,0,-114834,-232837,96367,0,71719,0,4840,0,-5465,98685,0,0,0,0],[-73938,-54193,385249,-69858,0,-71922,123476,41353,-35073,0,0,0,122552,-8341,-137817,42128,49189,-53374,0,11216,-84342,0,0,0,-8137,0,10568,10568,0,-31922,0,0,0,0,0,-9957,0,-85078,-9957,-1278,0,163958,0,-1278,0,-85078,163958,0,0,0,0],[55640,55640,102506,549454,0,107285,229339,23357,549454,0,0,0,55640,23357,-10250,-10250,107285,102506,0,55640,229339,0,0,0,27069,0,-10250,-10250,0,27069,0,0,0,0,0,-4303,0,-4303,-4303,-10250,0,-66676,0,-10250,0,-4303,-66676,0,0,0,0],[96129,71057,-44946,-44946,0,96129,-142550,253762,-44946,0,0,0,96129,253762,96129,96129,96129,-44946,0,71057,-142550,0,0,0,-14436,0,-44946,-44946,0,-14436,0,0,0,0,0,71057,0,71057,71057,-44946,0,-142550,0,-44946,0,71057,-142550,0,0,0,0],[167657,171039,-232837,96367,0,-114834,71719,90746,-65978,0,0,0,67463,28000,-5465,77917,77917,37876,0,-118299,-94287,0,0,0,-18387,0,54842,-65978,0,4335,0,0,0,0,0,162115,0,-212675,54084,4840,0,98685,0,37876,0,-118299,-94287,0,0,0,0],[0,0,0,0,-118299,0,0,0,0,-212675,4335,90746,0,0,0,0,0,0,-118299,0,0,93681,-212675,28000,0,54084,0,0,-5465,0,54842,4840,-78644,98685,4840,0,28000,0,0,0,-114834,0,-5465,0,-114834,0,0,54084,-78644,54842,98685],[0,0,0,0,102506,0,0,0,0,-10250,27069,964065,0,0,0,0,0,0,102506,0,0,27069,-10250,27069,0,-10250,0,0,-10250,0,-10250,-4303,-4303,-66676,-4303,0,27069,0,0,0,102506,0,-10250,0,102506,0,0,-10250,-4303,-10250,-66676],[67463,-118299,37876,-65978,0,77917,-94287,28000,96367,0,0,0,167657,90746,77917,-5465,-114834,-232837,0,171039,71719,0,0,0,4335,0,37876,4840,0,-18387,0,0,0,0,0,-212675,0,162115,-118299,-65978,0,-94287,0,54842,0,54084,98685,0,0,0,0],[33058,-71922,-69858,-54193,0,-73938,123476,41353,-54193,0,0,0,33058,41353,-35073,-35073,-73938,-69858,0,-71922,123476,0,0,0,-8341,0,122552,49189,0,-8341,0,0,0,0,0,-95240,0,-95240,11216,49189,0,-84342,0,122552,0,11216,-84342,0,0,0,0],[-44946,71057,96129,96129,0,-44946,-142550,-14436,-44946,0,0,0,96129,253762,96129,71057,71057,71057,0,-44946,-142550,0,0,0,253762,0,-44946,-44946,0,-14436,0,0,0,0,0,96129,0,-44946,96129,71057,0,-142550,0,71057,0,-44946,-142550,0,0,0,0],[0,0,0,0,-118299,0,0,0,0,54084,28000,90746,0,0,0,0,0,0,-114834,0,0,28000,-5465,4335,0,-212675,0,0,54842,0,-5465,-78644,4840,98685,4840,0,93681,0,0,0,-118299,0,-212675,0,-114834,0,0,54842,-78644,54084,98685],[-232837,171039,167657,-114834,0,96367,71719,-18387,54842,0,0,0,-5465,28000,67463,162115,54084,-212675,0,4840,98685,0,0,0,90746,0,-65978,-65978,0,4335,0,0,0,0,0,77917,0,37876,77917,-118299,0,-94287,0,-118299,0,37876,-94287,0,0,0,0],[96367,178138,-114834,167657,0,-232837,71719,-18387,-65978,0,0,0,67463,508735,-5465,54084,162115,-118299,0,37876,-94287,0,0,0,93681,0,54842,54842,0,4335,0,0,0,0,0,-78644,0,4840,-78644,-212675,0,98685,0,-212675,0,4840,98685,0,0,0,0],[0,0,0,0,-71922,0,0,0,0,10568,41353,41353,0,0,0,0,0,0,-73938,0,0,-31922,-35073,-8341,0,-137817,0,0,-9957,0,-85078,42128,-1278,163958,49189,0,88460,0,0,0,11216,0,-95240,0,-85078,0,0,122552,-53374,11216,-84342],[-114834,178138,96367,-232837,0,167657,71719,93681,54842,0,0,0,-5465,508735,67463,-78644,-78644,4840,0,-212675,98685,0,0,0,-18387,0,-65978,54842,0,4335,0,0,0,0,0,54084,0,-118299,162115,37876,0,-94287,0,4840,0,-212675,98685,0,0,0,0],[0,0,0,0,-71922,0,0,0,0,-137817,-8341,41353,0,0,0,0,0,0,11216,0,0,88460,-95240,41353,0,10568,0,0,-85078,0,-9957,-1278,42128,163958,49189,0,-31922,0,0,0,-73938,0,-35073,0,-85078,0,0,11216,-53374,122552,-84342],[37876,-118299,67463,77917,0,-65978,-94287,4335,37876,0,0,0,77917,90746,167657,-212675,-118299,162115,0,-65978,-94287,0,0,0,28000,0,96367,4840,0,-18387,0,0,0,0,0,-5465,0,-232837,-114834,171039,0,71719,0,54084,0,54842,98685,0,0,0,0],[-69858,-71922,33058,-73938,0,-54193,123476,-8341,122552,0,0,0,-35073,41353,33058,-95240,11216,-95240,0,49189,-84342,0,0,0,41353,0,-54193,49189,0,-8341,0,0,0,0,0,-35073,0,-69858,-73938,-71922,0,123476,0,11216,0,122552,-84342,0,0,0,0],[0,0,0,0,107285,0,0,0,0,-10250,23357,23357,0,0,0,0,0,0,55640,0,0,27069,549454,23357,0,-10250,0,0,-4303,0,-4303,-10250,-10250,-66676,107285,0,27069,0,0,0,55640,0,549454,0,-4303,0,0,55640,102506,55640,229339],[-5465,-212675,4840,54842,0,-78644,98685,508735,-232837,0,0,0,-114834,93681,-78644,67463,167657,96367,0,178138,71719,0,0,0,4335,0,4840,37876,0,-18387,0,0,0,0,0,-118299,0,54084,-212675,54842,0,98685,0,-65978,0,162115,-94287,0,0,0,0],[0,0,0,0,11216,0,0,0,0,-95240,-8341,41353,0,0,0,0,0,0,-71922,0,0,88460,-137817,-31922,0,11216,0,0,-35073,0,122552,49189,-53374,-84342,-1278,0,41353,0,0,0,-85078,0,-85078,0,-73938,0,0,10568,42128,-9957,163958],[-5465,4840,-212675,54842,0,54084,98685,28000,-114834,0,0,0,-232837,-18387,162115,67463,96367,167657,0,171039,71719,0,0,0,4335,0,-118299,-118299,0,90746,0,0,0,0,0,37876,0,77917,37876,-65978,0,-94287,0,-65978,0,77917,-94287,0,0,0,0],[-35073,49189,-95240,122552,0,11216,-84342,41353,-73938,0,0,0,-69858,-8341,-95240,33058,-54193,33058,0,-71922,123476,0,0,0,-8341,0,11216,-71922,0,41353,0,0,0,0,0,-69858,0,-35073,122552,49189,0,-84342,0,-54193,0,-73938,123476,0,0,0,0],[54842,54084,-78644,-5465,0,4840,98685,-18387,-232837,0,0,0,-114834,28000,-78644,178138,171039,178138,0,96367,71719,0,0,0,28000,0,4840,96367,0,-18387,0,0,0,0,0,-114834,0,54842,-5465,54084,0,98685,0,171039,0,-232837,71719,0,0,0,0],[0,0,0,0,4840,0,0,0,0,-78644,28000,-18387,0,0,0,0,0,0,96367,0,0,508735,67463,4335,0,4840,0,0,54842,0,-5465,54084,-212675,98685,-118299,0,-18387,0,0,0,37876,0,37876,0,-232837,0,0,-65978,162115,77917,-94287],[-9957,10568,42128,-85078,0,-1278,163958,-8137,-9957,0,0,0,-85078,-31922,-53374,385249,10568,-137817,0,-1278,163958,0,0,0,41353,0,49189,-54193,0,-8341,0,0,0,0,0,-73938,0,122552,-35073,11216,0,-84342,0,-71922,0,-69858,123476,0,0,0,0],[0,0,0,0,-1278,0,0,0,0,-53374,-31922,-8137,0,0,0,0,0,0,-1278,0,0,392627,-53374,-8341,0,49189,0,0,122552,0,-35073,11216,-95240,-84342,11216,0,-8341,0,0,0,-69858,0,122552,0,-69858,0,0,49189,-95240,-35073,-84342],[0,0,0,0,49189,0,0,0,0,42128,41353,-8341,0,0,0,0,0,0,-54193,0,0,88460,33058,-8341,0,-1278,0,0,-9957,0,-85078,10568,-137817,163958,-71922,0,-8137,0,0,0,122552,0,-69858,0,-9957,0,0,-54193,385249,-73938,123476],[-85078,-137817,-1278,-9957,0,42128,163958,88460,-9957,0,0,0,-85078,88460,-53374,-53374,42128,-1278,0,-137817,163958,0,0,0,-8341,0,49189,122552,0,-8341,0,0,0,0,0,11216,0,11216,-95240,122552,0,-84342,0,49189,0,-95240,-84342,0,0,0,0],[122552,11216,-53374,-35073,0,49189,-84342,-8341,-69858,0,0,0,-73938,41353,42128,-137817,-71922,385249,0,-54193,123476,0,0,0,-31922,0,-1278,-1278,0,-8137,0,0,0,0,0,-85078,0,-9957,-85078,10568,0,163958,0,10568,0,-9957,163958,0,0,0,0],[-85078,-1278,-137817,-9957,0,10568,163958,-31922,-85078,0,0,0,-9957,-8137,385249,-53374,-1278,42128,0,10568,163958,0,0,0,-8341,0,-71922,11216,0,41353,0,0,0,0,0,122552,0,-73938,-69858,-54193,0,123476,0,49189,0,-35073,-84342,0,0,0,0],[0,0,0,0,-44946,0,0,0,0,-44946,-14436,-14436,0,0,0,0,0,0,-44946,0,0,-14436,-44946,253762,0,96129,0,0,96129,0,-44946,71057,71057,-142550,71057,0,253762,0,0,0,-44946,0,96129,0,-44946,0,0,96129,71057,-44946,-142550],[0,0,0,0,96367,0,0,0,0,-65978,-18387,-18387,0,0,0,0,0,0,-232837,0,0,4335,54842,28000,0,67463,0,0,77917,0,37876,162115,-118299,-94287,54084,0,508735,0,0,0,4840,0,-78644,0,37876,0,0,-5465,-212675,4840,98685],[0,0,0,0,37876,0,0,0,0,37876,4335,-18387,0,0,0,0,0,0,4840,0,0,-18387,4840,508735,0,77917,0,0,67463,0,-65978,-118299,162115,-94287,-212675,0,28000,0,0,0,-232837,0,-5465,0,96367,0,0,-78644,54084,54842,98685],[71057,-44946,96129,71057,0,-44946,-142550,-14436,71057,0,0,0,71057,-14436,-44946,-44946,-44946,96129,0,-44946,-142550,0,0,0,253762,0,96129,71057,0,253762,0,0,0,0,0,96129,0,96129,-44946,71057,0,-142550,0,96129,0,-44946,-142550,0,0,0,0],[0,0,0,0,-114834,0,0,0,0,54842,93681,90746,0,0,0,0,0,0,-114834,0,0,4335,54842,28000,0,-5465,0,0,54084,0,-212675,-78644,4840,98685,-78644,0,28000,0,0,0,-118299,0,54084,0,-118299,0,0,-5465,4840,-212675,98685],[162115,-65978,77917,-118299,0,37876,-94287,-18387,54084,0,0,0,-212675,4335,37876,-232837,54842,-5465,0,4840,98685,0,0,0,90746,0,77917,171039,0,28000,0,0,0,0,0,167657,0,67463,-65978,-118299,0,-94287,0,-114834,0,96367,71719,0,0,0,0],[178138,96367,-114834,171039,0,-232837,71719,-18387,171039,0,0,0,178138,-18387,54842,54842,-232837,-114834,0,96367,71719,0,0,0,28000,0,-5465,54084,0,28000,0,0,0,0,0,-78644,0,-78644,4840,54084,0,98685,0,-5465,0,4840,98685,0,0,0,0],[0,0,0,0,-232837,0,0,0,0,54842,-18387,-18387,0,0,0,0,0,0,96367,0,0,4335,-65978,508735,0,-5465,0,0,-78644,0,4840,54084,-212675,98685,162115,0,28000,0,0,0,37876,0,77917,0,4840,0,0,67463,-118299,37876,-94287],[385249,-54193,-73938,-71922,0,-69858,123476,-8137,10568,0,0,0,-137817,-8341,122552,-9957,-9957,-85078,0,-1278,163958,0,0,0,41353,0,-35073,10568,0,-31922,0,0,0,0,0,42128,0,-53374,49189,11216,0,-84342,0,-85078,0,-1278,163958,0,0,0,0],[0,0,0,0,-69858,0,0,0,0,122552,-8341,-8137,0,0,0,0,0,0,-1278,0,0,-8341,49189,392627,0,-35073,0,0,-53374,0,49189,11216,-95240,-84342,-95240,0,-31922,0,0,0,-69858,0,-35073,0,-1278,0,0,-53374,11216,122552,-84342],[0,0,0,0,55640,0,0,0,0,55640,27069,23357,0,0,0,0,0,0,-4303,0,0,23357,-4303,23357,0,549454,0,0,55640,0,549454,102506,107285,229339,-10250,0,27069,0,0,0,107285,0,-10250,0,55640,0,0,-4303,-10250,-10250,-66676],[0,0,0,0,-65978,0,0,0,0,96367,-18387,4335,0,0,0,0,0,0,54842,0,0,-18387,-232837,90746,0,167657,0,0,-114834,0,-232837,178138,171039,71719,171039,0,93681,0,0,0,-65978,0,167657,0,54842,0,0,-114834,178138,96367,71719],[0,0,0,0,-54193,0,0,0,0,-54193,-8137,-8341,0,0,0,0,0,0,-9957,0,0,-8341,-9957,41353,0,33058,0,0,-73938,0,-69858,385249,-71922,123476,10568,0,88460,0,0,0,49189,0,42128,0,122552,0,0,-85078,-137817,-1278,163958],[-118299,37876,67463,162115,0,-65978,-94287,4335,-212675,0,0,0,54084,-18387,96367,4840,4840,-78644,0,54842,98685,0,0,0,508735,0,167657,-212675,0,93681,0,0,0,0,0,-5465,0,-114834,-232837,178138,0,71719,0,-78644,0,54842,98685,0,0,0,0],[0,0,0,0,-73938,0,0,0,0,122552,88460,41353,0,0,0,0,0,0,-85078,0,0,-8341,-9957,41353,0,-35073,0,0,11216,0,-95240,-53374,49189,-84342,42128,0,-31922,0,0,0,-71922,0,10568,0,11216,0,0,-85078,-1278,-137817,163958],[102506,55640,55640,107285,0,549454,229339,27069,-10250,0,0,0,-10250,23357,55640,-4303,-4303,-4303,0,-10250,-66676,0,0,0,23357,0,549454,-10250,0,27069,0,0,0,0,0,-10250,0,102506,107285,55640,0,229339,0,-4303,0,-10250,-66676,0,0,0,0],[0,0,0,0,54842,0,0,0,0,-232837,-18387,4335,0,0,0,0,0,0,-65978,0,0,-18387,96367,93681,0,-114834,0,0,167657,0,96367,171039,178138,71719,178138,0,90746,0,0,0,54842,0,-114834,0,-65978,0,0,167657,171039,-232837,71719],[0,0,0,0,122552,0,0,0,0,-69858,-8341,-8341,0,0,0,0,0,0,49189,0,0,-8137,-1278,88460,0,-73938,0,0,33058,0,-54193,-71922,385249,123476,-137817,0,41353,0,0,0,-9957,0,-85078,0,-54193,0,0,42128,10568,-9957,163958],[54084,54842,-78644,-212675,0,4840,98685,-18387,162115,0,0,0,-118299,4335,4840,96367,-65978,67463,0,37876,-94287,0,0,0,93681,0,-78644,178138,0,508735,0,0,0,0,0,-114834,0,-5465,54842,-212675,0,98685,0,167657,0,-232837,71719,0,0,0,0],[0,0,0,0,-85078,0,0,0,0,-9957,88460,41353,0,0,0,0,0,0,-73938,0,0,-8341,122552,-31922,0,-85078,0,0,10568,0,-137817,42128,-1278,163958,-53374,0,41353,0,0,0,11216,0,11216,0,-71922,0,0,-35073,49189,-95240,-84342],[-78644,54842,54084,4840,0,-212675,98685,93681,-78644,0,0,0,4840,4335,-118299,-114834,54842,-5465,0,-212675,98685,0,0,0,-18387,0,162115,178138,0,508735,0,0,0,0,0,96367,0,67463,-65978,37876,0,-94287,0,-232837,0,167657,71719,0,0,0,0],[0,0,0,0,-85078,0,0,0,0,-85078,-31922,41353,0,0,0,0,0,0,11216,0,0,41353,11216,88460,0,-9957,0,0,-137817,0,10568,-1278,42128,163958,-53374,0,-8341,0,0,0,-73938,0,122552,0,-71922,0,0,-95240,49189,-35073,-84342],[0,0,0,0,-9957,0,0,0,0,-9957,-8137,-8341,0,0,0,0,0,0,-54193,0,0,-8341,-54193,88460,0,-85078,0,0,42128,0,-1278,10568,-137817,163958,385249,0,41353,0,0,0,122552,0,-73938,0,49189,0,0,33058,-71922,-69858,123476],[-53374,122552,11216,49189,0,-95240,-84342,88460,42128,0,0,0,-1278,-8341,11216,-85078,-9957,-85078,0,-137817,163958,0,0,0,-8341,0,-95240,-137817,0,88460,0,0,0,0,0,-1278,0,-53374,49189,122552,0,-84342,0,-9957,0,42128,163958,0,0,0,0],[0,0,0,0,54842,0,0,0,0,-114834,93681,4335,0,0,0,0,0,0,54842,0,0,90746,-114834,-18387,0,-232837,0,0,96367,0,167657,178138,171039,71719,178138,0,-18387,0,0,0,-65978,0,96367,0,-65978,0,0,-232837,171039,167657,71719],[0,0,0,0,122552,0,0,0,0,-73938,88460,-8341,0,0,0,0,0,0,-9957,0,0,41353,-85078,-8341,0,-69858,0,0,-54193,0,33058,385249,-71922,123476,-137817,0,-8137,0,0,0,49189,0,-1278,0,-54193,0,0,-9957,10568,42128,163958],[11216,122552,-53374,-95240,0,49189,-84342,-8341,-95240,0,0,0,11216,-8341,-1278,-1278,49189,-53374,0,122552,-84342,0,0,0,88460,0,42128,-137817,0,88460,0,0,0,0,0,-85078,0,-85078,-9957,-137817,0,163958,0,42128,0,-9957,163958,0,0,0,0],[0,0,0,0,-9957,0,0,0,0,-85078,88460,-8341,0,0,0,0,0,0,122552,0,0,41353,-73938,-8137,0,-9957,0,0,-1278,0,42128,-137817,10568,163958,385249,0,-8341,0,0,0,-54193,0,-54193,0,49189,0,0,-69858,-71922,33058,123476],[0,0,0,0,4840,0,0,0,0,4840,4335,-18387,0,0,0,0,0,0,37876,0,0,-18387,37876,28000,0,-78644,0,0,-5465,0,54842,-212675,54084,98685,-118299,0,508735,0,0,0,96367,0,67463,0,-232837,0,0,77917,162115,-65978,-94287],[0,0,0,0,-1278,0,0,0,0,49189,-8341,-8137,0,0,0,0,0,0,-69858,0,0,-8341,122552,-31922,0,-53374,0,0,-35073,0,122552,-95240,11216,-84342,11216,0,392627,0,0,0,-1278,0,-53374,0,-69858,0,0,-35073,-95240,49189,-84342],[-78644,54084,54842,4840,0,-5465,98685,28000,4840,0,0,0,-78644,28000,-114834,-114834,-5465,54842,0,54084,98685,0,0,0,-18387,0,-232837,96367,0,-18387,0,0,0,0,0,178138,0,178138,171039,96367,0,71719,0,-232837,0,171039,71719,0,0,0,0],[42128,10568,-9957,-1278,0,-85078,163958,41353,49189,0,0,0,-53374,-31922,-85078,-73938,-35073,122552,0,11216,-84342,0,0,0,-8137,0,-9957,-54193,0,-8341,0,0,0,0,0,385249,0,-137817,10568,-1278,0,163958,0,-69858,0,-71922,123476,0,0,0,0],[-212675,4840,-5465,54084,0,54842,98685,4335,-118299,0,0,0,162115,-18387,-232837,37876,37876,77917,0,-65978,-94287,0,0,0,28000,0,-114834,-118299,0,90746,0,0,0,0,0,67463,0,167657,96367,171039,0,71719,0,77917,0,-65978,-94287,0,0,0,0],[-95240,49189,-35073,11216,0,122552,-84342,-8341,11216,0,0,0,-95240,-8341,-69858,-69858,122552,-35073,0,49189,-84342,0,0,0,41353,0,-73938,-71922,0,41353,0,0,0,0,0,33058,0,33058,-54193,-71922,0,123476,0,-73938,0,-54193,123476,0,0,0,0],[-137817,-1278,-85078,10568,0,-9957,163958,-8341,-71922,0,0,0,385249,-8137,-9957,122552,-69858,-73938,0,-54193,123476,0,0,0,-31922,0,-85078,11216,0,41353,0,0,0,0,0,-53374,0,42128,-1278,10568,0,163958,0,-35073,0,49189,-84342,0,0,0,0],[-53374,11216,122552,49189,0,-35073,-84342,-31922,-1278,0,0,0,42128,41353,-73938,-85078,-85078,-9957,0,10568,163958,0,0,0,-8341,0,-69858,-1278,0,-8137,0,0,0,0,0,-137817,0,385249,-71922,-54193,0,123476,0,-9957,0,10568,163958,0,0,0,0],[4840,-212675,-5465,-78644,0,54842,98685,4335,4840,0,0,0,-78644,93681,-114834,-118299,-212675,54084,0,54842,98685,0,0,0,508735,0,-232837,37876,0,-18387,0,0,0,0,0,67463,0,96367,167657,178138,0,71719,0,162115,0,-65978,-94287,0,0,0,0],[0,0,0,0,11216,0,0,0,0,11216,-31922,41353,0,0,0,0,0,0,-85078,0,0,41353,-85078,-8341,0,-95240,0,0,122552,0,-35073,-53374,49189,-84342,-1278,0,88460,0,0,0,-71922,0,-137817,0,-73938,0,0,-9957,42128,10568,163958],[-1278,-137817,-85078,42128,0,-9957,163958,-8341,49189,0,0,0,-53374,88460,-85078,11216,-95240,11216,0,122552,-84342,0,0,0,88460,0,-9957,122552,0,-8341,0,0,0,0,0,-53374,0,-1278,42128,-137817,0,163958,0,-95240,0,49189,-84342,0,0,0,0],[0,0,0,0,49189,0,0,0,0,-1278,-8341,-8341,0,0,0,0,0,0,122552,0,0,-8137,-69858,41353,0,42128,0,0,-85078,0,-9957,-137817,10568,163958,-71922,0,88460,0,0,0,-54193,0,33058,0,-9957,0,0,-73938,385249,-54193,123476],[-10250,-10250,-4303,-10250,0,-4303,-66676,23357,107285,0,0,0,102506,27069,-4303,55640,549454,55640,0,55640,229339,0,0,0,27069,0,-4303,55640,0,23357,0,0,0,0,0,102506,0,-10250,-10250,-10250,0,-66676,0,549454,0,107285,229339,0,0,0,0],[0,0,0,0,-4303,0,0,0,0,-4303,27069,23357,0,0,0,0,0,0,55640,0,0,23357,55640,27069,0,-4303,0,0,-10250,0,-10250,-10250,-10250,-66676,102506,0,23357,0,0,0,55640,0,55640,0,107285,0,0,549454,107285,549454,229339],[-4303,-10250,-10250,-4303,0,-10250,-66676,27069,-4303,0,0,0,-4303,27069,102506,102506,-10250,-10250,0,-10250,-66676,0,0,0,23357,0,107285,55640,0,23357,0,0,0,0,0,55640,0,55640,549454,55640,0,229339,0,107285,0,549454,229339,0,0,0,0]],[[0,0,0,55640,0,0,0,0,549454,0,23357,0,55640,27069,0,0,549454,55640,107285,102506,229339,0,-10250,0,23357,0,0,0,0,27069,0,107285,0,0,-10250,0,23357,0,0,-4303,0,0,-4303,55640,0,0,0,-10250,-10250,-4303,-66676],[0,0,0,-44946,0,0,0,0,96129,0,253762,0,-44946,-14436,0,0,-44946,96129,71057,71057,-142550,0,71057,0,-14436,0,0,0,0,253762,0,-44946,0,0,96129,0,-14436,0,0,-44946,0,0,-44946,-44946,0,0,0,71057,-44946,96129,-142550],[0,0,0,37876,0,0,0,0,77917,0,508735,0,37876,4335,0,0,-65978,67463,162115,-118299,-94287,0,-212675,0,-18387,0,0,0,0,28000,0,-232837,0,0,-5465,0,-18387,0,0,4840,0,0,4840,96367,0,0,0,54084,54842,-78644,98685],[0,0,0,96367,0,0,0,0,67463,0,28000,0,-65978,-18387,0,0,37876,77917,-118299,162115,-94287,0,54084,0,-18387,0,0,0,0,508735,0,4840,0,0,-78644,0,4335,0,0,-232837,0,0,54842,37876,0,0,0,-212675,4840,-5465,98685],[0,0,0,-65978,0,0,0,0,167657,0,90746,0,96367,-18387,0,0,-232837,-114834,171039,178138,71719,0,171039,0,4335,0,0,0,0,93681,0,-65978,0,0,167657,0,-18387,0,0,54842,0,0,-232837,54842,0,0,0,178138,96367,-114834,71719],[0,0,0,-54193,0,0,0,0,33058,0,41353,0,-54193,-8137,0,0,-69858,-73938,-71922,385249,123476,0,10568,0,-8341,0,0,0,0,88460,0,49189,0,0,42128,0,-8341,0,0,-9957,0,0,-9957,122552,0,0,0,-137817,-1278,-85078,163958],[-44946,96129,71057,0,-44946,71057,-142550,253762,0,96129,0,-14436,0,0,71057,71057,0,0,0,0,0,253762,0,-14436,0,-44946,71057,96129,-44946,0,96129,0,71057,-142550,0,-44946,0,-44946,96129,0,-44946,-142550,0,0,-44946,96129,-142550,0,0,0,0],[-65978,77917,162115,0,37876,-118299,-94287,90746,0,77917,0,-18387,0,0,54084,171039,0,0,0,0,0,28000,0,4335,0,37876,-212675,167657,-65978,0,67463,0,-118299,-94287,0,-232837,0,54842,-5465,0,4840,98685,0,0,96367,-114834,71719,0,0,0,0],[0,0,0,-114834,0,0,0,0,-5465,0,28000,0,54842,93681,0,0,-212675,54084,4840,-78644,98685,0,-78644,0,90746,0,0,0,0,28000,0,-118299,0,0,54084,0,4335,0,0,-114834,0,0,54842,-118299,0,0,0,4840,-212675,-5465,98685],[37876,67463,-118299,0,-65978,162115,-94287,508735,0,167657,0,4335,0,0,-212675,-212675,0,0,0,0,0,93681,0,-18387,0,96367,54084,-5465,-232837,0,-114834,0,178138,71719,0,4840,0,4840,-78644,0,54842,98685,0,0,54842,-78644,98685,0,0,0,0],[0,0,0,-73938,0,0,0,0,-35073,0,41353,0,122552,88460,0,0,-95240,11216,49189,-53374,-84342,0,42128,0,41353,0,0,0,0,-31922,0,-71922,0,0,10568,0,-8341,0,0,-85078,0,0,-9957,11216,0,0,0,-1278,-137817,-85078,163958],[96367,-114834,178138,0,-232837,171039,71719,28000,0,-5465,0,-18387,0,0,171039,54084,0,0,0,0,0,28000,0,-18387,0,54842,178138,-78644,4840,0,-78644,0,54084,98685,0,54842,0,-232837,-114834,0,96367,71719,0,0,4840,-5465,98685,0,0,0,0],[-54193,-73938,385249,0,-69858,-71922,123476,41353,0,-35073,0,-8137,0,0,10568,10568,0,0,0,0,0,-31922,0,-8341,0,122552,-137817,42128,49189,0,-53374,0,11216,-84342,0,-9957,0,-9957,-85078,0,-1278,163958,0,0,-1278,-85078,163958,0,0,0,0],[0,0,0,-232837,0,0,0,0,-5465,0,508735,0,54842,-18387,0,0,4840,-78644,-212675,54084,98685,0,162115,0,-18387,0,0,0,0,28000,0,37876,0,0,77917,0,4335,0,0,96367,0,0,-65978,4840,0,0,0,-118299,37876,67463,-94287],[0,0,0,-69858,0,0,0,0,-35073,0,392627,0,122552,-8341,0,0,49189,-53374,-95240,11216,-84342,0,-95240,0,-8137,0,0,0,0,-31922,0,-69858,0,0,-35073,0,-8341,0,0,-1278,0,0,49189,-1278,0,0,0,11216,122552,-53374,-84342],[55640,55640,102506,0,549454,107285,229339,23357,0,549454,0,27069,0,0,-10250,-10250,0,0,0,0,0,27069,0,23357,0,55640,-10250,-10250,107285,0,102506,0,55640,229339,0,-4303,0,-4303,-4303,0,-10250,-66676,0,0,-10250,-4303,-66676,0,0,0,0],[0,0,0,-44946,0,0,0,0,-44946,0,-14436,0,96129,253762,0,0,96129,-44946,71057,71057,-142550,0,71057,0,-14436,0,0,0,0,-14436,0,-44946,0,0,-44946,0,253762,0,0,-44946,0,0,96129,-44946,0,0,0,71057,96129,-44946,-142550],[0,0,0,96367,0,0,0,0,-65978,0,-18387,0,67463,28000,0,0,77917,37876,162115,-118299,-94287,0,54084,0,-18387,0,0,0,0,4335,0,-232837,0,0,54842,0,508735,0,0,4840,0,0,-78644,37876,0,0,0,-212675,-5465,4840,98685],[0,0,0,37876,0,0,0,0,37876,0,4335,0,77917,508735,0,0,67463,-65978,-118299,162115,-94287,0,-212675,0,-18387,0,0,0,0,-18387,0,4840,0,0,4840,0,28000,0,0,-232837,0,0,-5465,96367,0,0,0,54084,-78644,54842,98685],[0,0,0,55640,0,0,0,0,55640,0,27069,0,549454,23357,0,0,55640,549454,102506,107285,229339,0,-10250,0,23357,0,0,0,0,23357,0,-4303,0,0,-4303,0,27069,0,0,107285,0,0,-10250,55640,0,0,0,-10250,-4303,-10250,-66676],[0,0,0,-65978,0,0,0,0,96367,0,-18387,0,167657,90746,0,0,-114834,-232837,178138,171039,71719,0,171039,0,4335,0,0,0,0,-18387,0,54842,0,0,-232837,0,93681,0,0,-65978,0,0,167657,54842,0,0,0,178138,-114834,96367,71719],[0,0,0,-54193,0,0,0,0,-54193,0,-8137,0,33058,41353,0,0,-73938,-69858,385249,-71922,123476,0,10568,0,-8341,0,0,0,0,-8341,0,-9957,0,0,-9957,0,88460,0,0,49189,0,0,42128,122552,0,0,0,-137817,-85078,-1278,163958],[-44946,71057,96129,0,71057,-44946,-142550,-14436,0,71057,0,253762,0,0,96129,71057,0,0,0,0,0,253762,0,-14436,0,71057,-44946,-44946,-44946,0,96129,0,-44946,-142550,0,96129,0,-44946,96129,0,71057,-142550,0,0,96129,-44946,-142550,0,0,0,0],[-65978,162115,77917,0,-118299,37876,-94287,-18387,0,54084,0,90746,0,0,77917,171039,0,0,0,0,0,28000,0,4335,0,-212675,37876,-232837,54842,0,-5465,0,4840,98685,0,167657,0,-65978,67463,0,-118299,-94287,0,0,-114834,96367,71719,0,0,0,0],[0,0,0,-114834,0,0,0,0,54842,0,93681,0,-5465,28000,0,0,54084,-212675,-78644,4840,98685,0,-78644,0,90746,0,0,0,0,4335,0,-114834,0,0,54842,0,28000,0,0,-118299,0,0,54084,-118299,0,0,0,4840,-5465,-212675,98685],[96367,178138,-114834,0,171039,-232837,71719,-18387,0,171039,0,28000,0,0,-5465,54084,0,0,0,0,0,28000,0,-18387,0,178138,54842,54842,-232837,0,-114834,0,96367,71719,0,-78644,0,4840,-78644,0,54084,98685,0,0,-5465,4840,98685,0,0,0,0],[-54193,385249,-73938,0,-71922,-69858,123476,-8137,0,10568,0,41353,0,0,-35073,10568,0,0,0,0,0,-31922,0,-8341,0,-137817,122552,-9957,-9957,0,-85078,0,-1278,163958,0,42128,0,49189,-53374,0,11216,-84342,0,0,-85078,-1278,163958,0,0,0,0],[0,0,0,-232837,0,0,0,0,54842,0,-18387,0,-5465,508735,0,0,-78644,4840,54084,-212675,98685,0,162115,0,-18387,0,0,0,0,4335,0,96367,0,0,-65978,0,28000,0,0,37876,0,0,77917,4840,0,0,0,-118299,67463,37876,-94287],[0,0,0,-69858,0,0,0,0,122552,0,-8341,0,-35073,392627,0,0,-53374,49189,11216,-95240,-84342,0,-95240,0,-8137,0,0,0,0,-8341,0,-1278,0,0,49189,0,-31922,0,0,-69858,0,0,-35073,-1278,0,0,0,11216,-53374,122552,-84342],[37876,-118299,67463,0,162115,-65978,-94287,4335,0,-212675,0,508735,0,0,167657,-212675,0,0,0,0,0,93681,0,-18387,0,54084,96367,4840,4840,0,-78644,0,54842,98685,0,-5465,0,-232837,-114834,0,178138,71719,0,0,-78644,54842,98685,0,0,0,0],[0,0,0,-73938,0,0,0,0,122552,0,88460,0,-35073,41353,0,0,11216,-95240,-53374,49189,-84342,0,42128,0,41353,0,0,0,0,-8341,0,-85078,0,0,-9957,0,-31922,0,0,-71922,0,0,10568,11216,0,0,0,-1278,-85078,-137817,163958],[55640,102506,55640,0,107285,549454,229339,27069,0,-10250,0,23357,0,0,549454,-10250,0,0,0,0,0,27069,0,23357,0,-10250,55640,-4303,-4303,0,-4303,0,-10250,-66676,0,-10250,0,107285,102506,0,55640,229339,0,0,-4303,-10250,-66676,0,0,0,0],[0,0,0,54842,0,0,0,0,-232837,0,-18387,0,-114834,93681,0,0,167657,96367,171039,178138,71719,0,178138,0,4335,0,0,0,0,-18387,0,-65978,0,0,96367,0,90746,0,0,54842,0,0,-114834,-65978,0,0,0,171039,167657,-232837,71719],[0,0,0,122552,0,0,0,0,-69858,0,-8341,0,-73938,88460,0,0,33058,-54193,-71922,385249,123476,0,-137817,0,-8341,0,0,0,0,-8137,0,49189,0,0,-1278,0,41353,0,0,-9957,0,0,-85078,-54193,0,0,0,10568,42128,-9957,163958],[0,0,0,54842,0,0,0,0,-114834,0,93681,0,-232837,-18387,0,0,96367,167657,178138,171039,71719,0,178138,0,4335,0,0,0,0,90746,0,54842,0,0,-114834,0,-18387,0,0,-65978,0,0,96367,-65978,0,0,0,171039,-232837,167657,71719],[0,0,0,122552,0,0,0,0,-73938,0,88460,0,-69858,-8341,0,0,-54193,33058,385249,-71922,123476,0,-137817,0,-8341,0,0,0,0,41353,0,-9957,0,0,-85078,0,-8137,0,0,49189,0,0,-1278,-54193,0,0,0,10568,-9957,42128,163958],[54842,54084,-78644,0,-212675,4840,98685,-18387,0,162115,0,93681,0,0,-78644,178138,0,0,0,0,0,508735,0,4335,0,-118299,4840,96367,-65978,0,67463,0,37876,-94287,0,-114834,0,54842,-5465,0,-212675,98685,0,0,167657,-232837,71719,0,0,0,0],[54842,-78644,54084,0,4840,-212675,98685,93681,0,-78644,0,-18387,0,0,162115,178138,0,0,0,0,0,508735,0,4335,0,4840,-118299,-114834,54842,0,-5465,0,-212675,98685,0,96367,0,-65978,67463,0,37876,-94287,0,0,-232837,167657,71719,0,0,0,0],[0,0,0,-85078,0,0,0,0,-9957,0,88460,0,-85078,-31922,0,0,10568,-137817,42128,-1278,163958,0,-53374,0,41353,0,0,0,0,-8341,0,-73938,0,0,122552,0,41353,0,0,11216,0,0,11216,-71922,0,0,0,49189,-35073,-95240,-84342],[0,0,0,-85078,0,0,0,0,-85078,0,-31922,0,-9957,88460,0,0,-137817,10568,-1278,42128,163958,0,-53374,0,41353,0,0,0,0,41353,0,11216,0,0,11216,0,-8341,0,0,-73938,0,0,122552,-71922,0,0,0,49189,-95240,-35073,-84342],[122552,-53374,11216,0,49189,-95240,-84342,88460,0,42128,0,-8341,0,0,-95240,-137817,0,0,0,0,0,88460,0,-8341,0,-1278,11216,-85078,-9957,0,-85078,0,-137817,163958,0,-1278,0,49189,-53374,0,122552,-84342,0,0,-9957,42128,163958,0,0,0,0],[0,0,0,-9957,0,0,0,0,-9957,0,-8137,0,-85078,88460,0,0,42128,-1278,10568,-137817,163958,0,385249,0,-8341,0,0,0,0,-8341,0,-54193,0,0,-54193,0,41353,0,0,122552,0,0,-73938,49189,0,0,0,-71922,33058,-69858,123476],[122552,11216,-53374,0,-95240,49189,-84342,-8341,0,-95240,0,88460,0,0,42128,-137817,0,0,0,0,0,88460,0,-8341,0,11216,-1278,-1278,49189,0,-53374,0,122552,-84342,0,-85078,0,-9957,-85078,0,-137817,163958,0,0,42128,-9957,163958,0,0,0,0],[0,0,0,-9957,0,0,0,0,-85078,0,88460,0,-9957,-8137,0,0,-1278,42128,-137817,10568,163958,0,385249,0,-8341,0,0,0,0,41353,0,122552,0,0,-73938,0,-8341,0,0,-54193,0,0,-54193,49189,0,0,0,-71922,-69858,33058,123476],[71057,96129,-44946,0,-44946,96129,-142550,253762,0,-44946,0,-14436,0,0,-44946,-44946,0,0,0,0,0,-14436,0,253762,0,96129,96129,96129,96129,0,-44946,0,71057,-142550,0,71057,0,71057,71057,0,-44946,-142550,0,0,-44946,71057,-142550,0,0,0,0],[171039,167657,-232837,0,96367,-114834,71719,90746,0,-65978,0,-18387,0,0,54842,-65978,0,0,0,0,0,4335,0,28000,0,67463,-5465,77917,77917,0,37876,0,-118299,-94287,0,162115,0,54084,-212675,0,4840,98685,0,0,37876,-118299,-94287,0,0,0,0],[0,0,0,-118299,0,0,0,0,-212675,0,4335,0,54084,28000,0,0,-5465,54842,4840,-78644,98685,0,4840,0,90746,0,0,0,0,93681,0,-118299,0,0,-212675,0,28000,0,0,-114834,0,0,-5465,-114834,0,0,0,-78644,54084,54842,98685],[71057,-44946,96129,0,96129,-44946,-142550,-14436,0,-44946,0,253762,0,0,-44946,-44946,0,0,0,0,0,-14436,0,253762,0,96129,96129,71057,71057,0,71057,0,-44946,-142550,0,96129,0,96129,-44946,0,71057,-142550,0,0,71057,-44946,-142550,0,0,0,0],[171039,-232837,167657,0,-114834,96367,71719,-18387,0,54842,0,90746,0,0,-65978,-65978,0,0,0,0,0,4335,0,28000,0,-5465,67463,162115,54084,0,-212675,0,4840,98685,0,77917,0,77917,37876,0,-118299,-94287,0,0,-118299,37876,-94287,0,0,0,0],[0,0,0,-118299,0,0,0,0,54084,0,28000,0,-212675,4335,0,0,54842,-5465,-78644,4840,98685,0,4840,0,90746,0,0,0,0,28000,0,-114834,0,0,-5465,0,93681,0,0,-118299,0,0,-212675,-114834,0,0,0,-78644,54842,54084,98685],[178138,96367,-114834,0,167657,-232837,71719,-18387,0,-65978,0,93681,0,0,54842,54842,0,0,0,0,0,4335,0,508735,0,67463,-5465,54084,162115,0,-118299,0,37876,-94287,0,-78644,0,-78644,4840,0,-212675,98685,0,0,-212675,4840,98685,0,0,0,0],[178138,-114834,96367,0,-232837,167657,71719,93681,0,54842,0,-18387,0,0,-65978,54842,0,0,0,0,0,4335,0,508735,0,-5465,67463,-78644,-78644,0,4840,0,-212675,98685,0,54084,0,162115,-118299,0,37876,-94287,0,0,4840,-212675,98685,0,0,0,0],[0,0,0,-71922,0,0,0,0,10568,0,41353,0,-137817,-8341,0,0,-9957,-85078,42128,-1278,163958,0,49189,0,41353,0,0,0,0,-31922,0,-73938,0,0,-35073,0,88460,0,0,11216,0,0,-95240,-85078,0,0,0,-53374,122552,11216,-84342],[0,0,0,-71922,0,0,0,0,-137817,0,-8341,0,10568,41353,0,0,-85078,-9957,-1278,42128,163958,0,49189,0,41353,0,0,0,0,88460,0,11216,0,0,-95240,0,-31922,0,0,-73938,0,0,-35073,-85078,0,0,0,-53374,11216,122552,-84342],[0,0,0,102506,0,0,0,0,-10250,0,27069,0,-10250,27069,0,0,-10250,-10250,-4303,-4303,-66676,0,-4303,0,964065,0,0,0,0,27069,0,102506,0,0,-10250,0,27069,0,0,102506,0,0,-10250,102506,0,0,0,-4303,-10250,-10250,-66676],[-118299,67463,37876,0,-65978,77917,-94287,28000,0,96367,0,4335,0,0,37876,4840,0,0,0,0,0,-18387,0,90746,0,167657,77917,-5465,-114834,0,-232837,0,171039,71719,0,-212675,0,-118299,162115,0,-65978,-94287,0,0,54842,54084,98685,0,0,0,0],[-71922,33058,-69858,0,-54193,-73938,123476,41353,0,-54193,0,-8341,0,0,122552,49189,0,0,0,0,0,-8341,0,41353,0,33058,-35073,-35073,-73938,0,-69858,0,-71922,123476,0,-95240,0,11216,-95240,0,49189,-84342,0,0,122552,11216,-84342,0,0,0,0],[-118299,37876,67463,0,77917,-65978,-94287,4335,0,37876,0,28000,0,0,96367,4840,0,0,0,0,0,-18387,0,90746,0,77917,167657,-212675,-118299,0,162115,0,-65978,-94287,0,-5465,0,-114834,-232837,0,171039,71719,0,0,54084,54842,98685,0,0,0,0],[-71922,-69858,33058,0,-73938,-54193,123476,-8341,0,122552,0,41353,0,0,-54193,49189,0,0,0,0,0,-8341,0,41353,0,-35073,33058,-95240,11216,0,-95240,0,49189,-84342,0,-35073,0,-73938,-69858,0,-71922,123476,0,0,11216,122552,-84342,0,0,0,0],[0,0,0,107285,0,0,0,0,-10250,0,23357,0,-10250,23357,0,0,-4303,-4303,-10250,-10250,-66676,0,107285,0,23357,0,0,0,0,27069,0,55640,0,0,549454,0,27069,0,0,55640,0,0,549454,-4303,0,0,0,102506,55640,55640,229339],[-212675,-5465,4840,0,54842,-78644,98685,508735,0,-232837,0,4335,0,0,4840,37876,0,0,0,0,0,-18387,0,93681,0,-114834,-78644,67463,167657,0,96367,0,178138,71719,0,-118299,0,-212675,54084,0,54842,98685,0,0,-65978,162115,-94287,0,0,0,0],[0,0,0,11216,0,0,0,0,-95240,0,-8341,0,11216,-31922,0,0,-35073,122552,49189,-53374,-84342,0,-1278,0,41353,0,0,0,0,88460,0,-71922,0,0,-137817,0,41353,0,0,-85078,0,0,-85078,-73938,0,0,0,42128,10568,-9957,163958],[54084,54842,-78644,0,-5465,4840,98685,-18387,0,-232837,0,28000,0,0,4840,96367,0,0,0,0,0,-18387,0,28000,0,-114834,-78644,178138,171039,0,178138,0,96367,71719,0,-114834,0,-5465,54842,0,54084,98685,0,0,171039,-232837,71719,0,0,0,0],[10568,-9957,42128,0,-85078,-1278,163958,-8137,0,-9957,0,41353,0,0,49189,-54193,0,0,0,0,0,-8341,0,-31922,0,-85078,-53374,385249,10568,0,-137817,0,-1278,163958,0,-73938,0,-35073,122552,0,11216,-84342,0,0,-71922,-69858,123476,0,0,0,0],[0,0,0,4840,0,0,0,0,-78644,0,28000,0,4840,4335,0,0,54842,-5465,54084,-212675,98685,0,-118299,0,-18387,0,0,0,0,508735,0,96367,0,0,67463,0,-18387,0,0,37876,0,0,37876,-232837,0,0,0,162115,-65978,77917,-94287],[0,0,0,-1278,0,0,0,0,-53374,0,-31922,0,49189,-8341,0,0,122552,-35073,11216,-95240,-84342,0,11216,0,-8137,0,0,0,0,392627,0,-1278,0,0,-53374,0,-8341,0,0,-69858,0,0,122552,-69858,0,0,0,-95240,49189,-35073,-84342],[-137817,-85078,-1278,0,-9957,42128,163958,88460,0,-9957,0,-8341,0,0,49189,122552,0,0,0,0,0,-8341,0,88460,0,-85078,-53374,-53374,42128,0,-1278,0,-137817,163958,0,11216,0,-95240,11216,0,122552,-84342,0,0,49189,-95240,-84342,0,0,0,0],[0,0,0,49189,0,0,0,0,42128,0,41353,0,-1278,-8341,0,0,-9957,-85078,10568,-137817,163958,0,-71922,0,-8341,0,0,0,0,88460,0,-54193,0,0,33058,0,-8137,0,0,122552,0,0,-69858,-9957,0,0,0,385249,-54193,-73938,123476],[4840,-5465,-212675,0,54842,54084,98685,28000,0,-114834,0,4335,0,0,-118299,-118299,0,0,0,0,0,90746,0,-18387,0,-232837,162115,67463,96367,0,167657,0,171039,71719,0,37876,0,37876,77917,0,-65978,-94287,0,0,-65978,77917,-94287,0,0,0,0],[49189,-35073,-95240,0,122552,11216,-84342,41353,0,-73938,0,-8341,0,0,11216,-71922,0,0,0,0,0,41353,0,-8341,0,-69858,-95240,33058,-54193,0,33058,0,-71922,123476,0,-69858,0,122552,-35073,0,49189,-84342,0,0,-54193,-73938,123476,0,0,0,0],[11216,122552,-53374,0,-35073,49189,-84342,-8341,0,-69858,0,-31922,0,0,-1278,-1278,0,0,0,0,0,-8137,0,41353,0,-73938,42128,-137817,-71922,0,385249,0,-54193,123476,0,-85078,0,-85078,-9957,0,10568,163958,0,0,10568,-9957,163958,0,0,0,0],[-1278,-85078,-137817,0,-9957,10568,163958,-31922,0,-85078,0,-8341,0,0,-71922,11216,0,0,0,0,0,41353,0,-8137,0,-9957,385249,-53374,-1278,0,42128,0,10568,163958,0,122552,0,-69858,-73938,0,-54193,123476,0,0,49189,-35073,-84342,0,0,0,0],[54084,-78644,54842,0,4840,-5465,98685,28000,0,4840,0,-18387,0,0,-232837,96367,0,0,0,0,0,-18387,0,28000,0,-78644,-114834,-114834,-5465,0,54842,0,54084,98685,0,178138,0,171039,178138,0,96367,71719,0,0,-232837,171039,71719,0,0,0,0],[10568,42128,-9957,0,-1278,-85078,163958,41353,0,49189,0,-8137,0,0,-9957,-54193,0,0,0,0,0,-8341,0,-31922,0,-53374,-85078,-73938,-35073,0,122552,0,11216,-84342,0,385249,0,10568,-137817,0,-1278,163958,0,0,-69858,-71922,123476,0,0,0,0],[0,0,0,4840,0,0,0,0,4840,0,4335,0,-78644,28000,0,0,-5465,54842,-212675,54084,98685,0,-118299,0,-18387,0,0,0,0,-18387,0,37876,0,0,37876,0,508735,0,0,96367,0,0,67463,-232837,0,0,0,162115,77917,-65978,-94287],[0,0,0,-1278,0,0,0,0,49189,0,-8341,0,-53374,-31922,0,0,-35073,122552,-95240,11216,-84342,0,11216,0,-8137,0,0,0,0,-8341,0,-69858,0,0,122552,0,392627,0,0,-1278,0,0,-53374,-69858,0,0,0,-95240,-35073,49189,-84342],[-212675,4840,-5465,0,-78644,54842,98685,4335,0,4840,0,508735,0,0,-232837,37876,0,0,0,0,0,-18387,0,93681,0,-78644,-114834,-118299,-212675,0,54084,0,54842,98685,0,67463,0,167657,96367,0,178138,71719,0,0,162115,-65978,-94287,0,0,0,0],[0,0,0,11216,0,0,0,0,11216,0,-31922,0,-95240,-8341,0,0,122552,-35073,-53374,49189,-84342,0,-1278,0,41353,0,0,0,0,41353,0,-85078,0,0,-85078,0,88460,0,0,-71922,0,0,-137817,-73938,0,0,0,42128,-9957,10568,163958],[-137817,-1278,-85078,0,42128,-9957,163958,-8341,0,49189,0,88460,0,0,-9957,122552,0,0,0,0,0,-8341,0,88460,0,-53374,-85078,11216,-95240,0,11216,0,122552,-84342,0,-53374,0,42128,-1278,0,-137817,163958,0,0,-95240,49189,-84342,0,0,0,0],[0,0,0,49189,0,0,0,0,-1278,0,-8341,0,42128,41353,0,0,-85078,-9957,-137817,10568,163958,0,-71922,0,-8341,0,0,0,0,-8137,0,122552,0,0,-69858,0,88460,0,0,-54193,0,0,33058,-9957,0,0,0,385249,-73938,-54193,123476],[4840,-212675,-5465,0,54084,54842,98685,4335,0,-118299,0,28000,0,0,-114834,-118299,0,0,0,0,0,90746,0,-18387,0,162115,-232837,37876,37876,0,77917,0,-65978,-94287,0,67463,0,96367,167657,0,171039,71719,0,0,77917,-65978,-94287,0,0,0,0],[49189,-95240,-35073,0,11216,122552,-84342,-8341,0,11216,0,41353,0,0,-73938,-71922,0,0,0,0,0,41353,0,-8341,0,-95240,-69858,-69858,122552,0,-35073,0,49189,-84342,0,33058,0,-54193,33058,0,-71922,123476,0,0,-73938,-54193,123476,0,0,0,0],[-1278,-137817,-85078,0,10568,-9957,163958,-8341,0,-71922,0,-31922,0,0,-85078,11216,0,0,0,0,0,41353,0,-8137,0,385249,-9957,122552,-69858,0,-73938,0,-54193,123476,0,-53374,0,-1278,42128,0,10568,163958,0,0,-35073,49189,-84342,0,0,0,0],[11216,-53374,122552,0,49189,-35073,-84342,-31922,0,-1278,0,-8341,0,0,-69858,-1278,0,0,0,0,0,-8137,0,41353,0,42128,-73938,-85078,-85078,0,-9957,0,10568,163958,0,-137817,0,-71922,385249,0,-54193,123476,0,0,-9957,10568,163958,0,0,0,0],[-10250,-10250,-4303,0,-10250,-4303,-66676,23357,0,107285,0,27069,0,0,-4303,55640,0,0,0,0,0,23357,0,27069,0,102506,-4303,55640,549454,0,55640,0,55640,229339,0,102506,0,-10250,-10250,0,-10250,-66676,0,0,549454,107285,229339,0,0,0,0],[-10250,-4303,-10250,0,-4303,-10250,-66676,27069,0,-4303,0,23357,0,0,107285,55640,0,0,0,0,0,23357,0,27069,0,-4303,102506,102506,-10250,0,-10250,0,-10250,-66676,0,55640,0,549454,55640,0,55640,229339,0,0,107285,549454,229339,0,0,0,0],[0,0,0,-4303,0,0,0,0,-4303,0,27069,0,-4303,27069,0,0,-10250,-10250,-10250,-10250,-66676,0,102506,0,23357,0,0,0,0,23357,0,55640,0,0,55640,0,23357,0,0,55640,0,0,55640,107285,0,0,0,107285,549454,549454,229339]],[[0,0,107285,0,0,0,0,0,0,0,23357,23357,0,0,-10250,549454,0,55640,0,0,0,27069,0,0,23357,0,-10250,549454,0,27069,55640,0,0,0,0,107285,0,-10250,-10250,-4303,-4303,-66676,0,55640,55640,102506,229339,0,0,-4303,0],[96129,-44946,0,-44946,96129,71057,-142550,253762,96129,96129,0,0,-44946,-14436,0,0,-44946,0,71057,71057,-142550,0,71057,253762,0,-44946,0,0,71057,0,0,-44946,96129,-142550,96129,0,-14436,0,0,0,0,0,-44946,0,0,0,0,71057,-44946,0,-142550],[77917,-65978,0,37876,67463,-118299,-94287,90746,77917,167657,0,0,37876,4335,0,0,-65978,0,162115,-118299,-94287,0,-212675,28000,0,96367,0,0,171039,0,0,-232837,-114834,71719,-5465,0,-18387,0,0,0,0,0,4840,0,0,0,0,54084,54842,0,98685],[167657,-232837,0,96367,-114834,178138,71719,508735,67463,-5465,0,0,-65978,-18387,0,0,37876,0,-118299,162115,-94287,0,54084,93681,0,54842,0,0,-212675,0,0,4840,-78644,98685,-78644,0,4335,0,0,0,0,0,54842,0,0,0,0,-212675,4840,0,98685],[0,0,-118299,0,0,0,0,0,0,0,90746,28000,0,0,54084,-5465,0,-114834,0,0,0,28000,0,0,4335,0,-212675,-212675,0,93681,-118299,0,0,0,0,4840,0,-78644,4840,54842,-5465,98685,0,54842,54084,-78644,98685,0,0,-114834,0],[0,0,-71922,0,0,0,0,0,0,0,41353,41353,0,0,10568,-35073,0,-73938,0,0,0,-31922,0,0,-8341,0,-137817,-95240,0,88460,11216,0,0,0,0,49189,0,42128,-1278,-9957,-85078,163958,0,122552,11216,-53374,-84342,0,0,-85078,0],[-44946,96129,0,96129,-44946,71057,-142550,253762,96129,96129,0,0,-44946,253762,0,0,71057,0,-44946,96129,-142550,0,96129,-14436,0,-44946,0,0,-44946,0,0,71057,71057,-142550,71057,0,-14436,0,0,0,0,0,-44946,0,0,0,0,-44946,71057,0,-142550],[-65978,77917,0,67463,37876,-118299,-94287,90746,167657,77917,0,0,96367,28000,0,0,171039,0,-232837,-114834,71719,0,-5465,4335,0,37876,0,0,-65978,0,0,162115,-118299,-94287,-212675,0,-18387,0,0,0,0,0,4840,0,0,0,0,54842,54084,0,98685],[-232837,167657,0,-114834,96367,178138,71719,508735,-5465,67463,0,0,54842,93681,0,0,-212675,0,4840,-78644,98685,0,-78644,-18387,0,-65978,0,0,37876,0,0,-118299,162115,-94287,54084,0,4335,0,0,0,0,0,54842,0,0,0,0,4840,-212675,0,98685],[0,0,-118299,0,0,0,0,0,0,0,90746,4335,0,0,-212675,-212675,0,-118299,0,0,0,93681,0,0,28000,0,54084,-5465,0,28000,-114834,0,0,0,0,4840,0,4840,-78644,-5465,54842,98685,0,54084,54842,-78644,98685,0,0,-114834,0],[0,0,-71922,0,0,0,0,0,0,0,41353,-8341,0,0,-137817,-95240,0,11216,0,0,0,88460,0,0,41353,0,10568,-35073,0,-31922,-73938,0,0,0,0,49189,0,-1278,42128,-85078,-9957,163958,0,11216,122552,-53374,-84342,0,0,-85078,0],[96367,-114834,0,167657,-232837,171039,71719,28000,67463,-5465,0,0,-65978,90746,0,0,-118299,0,37876,77917,-94287,0,77917,-18387,0,54842,0,0,4840,0,0,-212675,54084,98685,162115,0,4335,0,0,0,0,0,-65978,0,0,0,0,37876,-118299,0,-94287],[-54193,-73938,0,33058,-69858,-71922,123476,41353,33058,-35073,0,0,-54193,41353,0,0,-71922,0,-69858,-73938,123476,0,-35073,-8341,0,122552,0,0,49189,0,0,-95240,11216,-84342,-95240,0,-8341,0,0,0,0,0,49189,0,0,0,0,122552,11216,0,-84342],[-114834,96367,0,-232837,167657,171039,71719,28000,-5465,67463,0,0,54842,-18387,0,0,4840,0,-212675,54084,98685,0,162115,90746,0,-65978,0,0,-118299,0,0,37876,77917,-94287,77917,0,4335,0,0,0,0,0,-65978,0,0,0,0,-118299,37876,0,-94287],[-73938,-54193,0,-69858,33058,-71922,123476,41353,-35073,33058,0,0,122552,-8341,0,0,49189,0,-95240,11216,-84342,0,-95240,41353,0,-54193,0,0,-71922,0,0,-69858,-73938,123476,-35073,0,-8341,0,0,0,0,0,49189,0,0,0,0,11216,122552,0,-84342],[0,0,102506,0,0,0,0,0,0,0,964065,27069,0,0,-10250,-10250,0,102506,0,0,0,27069,0,0,27069,0,-10250,-10250,0,27069,102506,0,0,0,0,-4303,0,-4303,-4303,-10250,-10250,-66676,0,-10250,-10250,-4303,-66676,0,0,102506,0],[0,0,-44946,0,0,0,0,0,0,0,-14436,253762,0,0,96129,96129,0,-44946,0,0,0,253762,0,0,-14436,0,-44946,-44946,0,-14436,-44946,0,0,0,0,71057,0,71057,71057,-44946,96129,-142550,0,-44946,96129,71057,-142550,0,0,-44946,0],[0,0,-232837,0,0,0,0,0,0,0,-18387,508735,0,0,-5465,77917,0,37876,0,0,0,28000,0,0,-18387,0,54842,-65978,0,4335,96367,0,0,0,0,162115,0,-212675,54084,4840,-78644,98685,0,37876,67463,-118299,-94287,0,0,4840,0],[0,0,-65978,0,0,0,0,0,0,0,4335,90746,0,0,167657,167657,0,-65978,0,0,0,93681,0,0,-18387,0,96367,-232837,0,-18387,54842,0,0,0,0,171039,0,171039,178138,-232837,-114834,71719,0,96367,-114834,178138,71719,0,0,54842,0],[549454,107285,0,55640,102506,55640,229339,23357,55640,-10250,0,0,549454,23357,0,0,55640,0,102506,107285,229339,0,-10250,27069,0,-10250,0,0,-10250,0,0,-4303,-4303,-66676,-4303,0,27069,0,0,0,0,0,-10250,0,0,0,0,-10250,-4303,0,-66676],[0,0,37876,0,0,0,0,0,0,0,-18387,508735,0,0,77917,-5465,0,-232837,0,0,0,28000,0,0,4335,0,37876,4840,0,-18387,4840,0,0,0,0,-212675,0,162115,-118299,-65978,67463,-94287,0,54842,-78644,54084,98685,0,0,96367,0],[0,0,-69858,0,0,0,0,0,0,0,-8137,392627,0,0,-35073,-35073,0,-69858,0,0,0,-31922,0,0,-8341,0,122552,49189,0,-8341,-1278,0,0,0,0,-95240,0,-95240,11216,49189,-53374,-84342,0,122552,-53374,11216,-84342,0,0,-1278,0],[-44946,71057,0,96129,71057,-44946,-142550,-14436,-44946,71057,0,0,96129,253762,0,0,71057,0,96129,-44946,-142550,0,96129,-14436,0,71057,0,0,-44946,0,0,96129,-44946,-142550,-44946,0,253762,0,0,0,0,0,71057,0,0,0,0,-44946,96129,0,-142550],[-65978,162115,0,67463,-118299,37876,-94287,-18387,96367,54084,0,0,167657,508735,0,0,178138,0,-114834,-232837,71719,0,-5465,4335,0,-212675,0,0,54842,0,0,-78644,4840,98685,4840,0,93681,0,0,0,0,0,-212675,0,0,0,0,54842,-78644,0,98685],[-232837,171039,0,-114834,178138,96367,71719,-18387,54842,178138,0,0,-5465,28000,0,0,54084,0,-78644,4840,98685,0,-78644,-18387,0,171039,0,0,96367,0,0,-114834,-232837,71719,54842,0,28000,0,0,0,0,0,54084,0,0,0,0,4840,-5465,0,98685],[0,0,-114834,0,0,0,0,0,0,0,90746,28000,0,0,-5465,54084,0,-118299,0,0,0,28000,0,0,93681,0,54842,54842,0,4335,-114834,0,0,0,0,-78644,0,4840,-78644,-212675,54084,98685,0,-212675,-5465,4840,98685,0,0,-118299,0],[0,0,-73938,0,0,0,0,0,0,0,41353,41353,0,0,-35073,10568,0,-71922,0,0,0,-31922,0,0,88460,0,122552,-9957,0,-8341,-85078,0,0,0,0,42128,0,49189,-53374,-95240,11216,-84342,0,-137817,-85078,-1278,163958,0,0,11216,0],[0,0,96367,0,0,0,0,0,0,0,-18387,28000,0,0,67463,-78644,0,4840,0,0,0,508735,0,0,-18387,0,-65978,54842,0,4335,-232837,0,0,0,0,54084,0,-118299,162115,37876,77917,-94287,0,4840,-5465,-212675,98685,0,0,37876,0],[0,0,-54193,0,0,0,0,0,0,0,-8341,41353,0,0,33058,42128,0,49189,0,0,0,88460,0,0,-8137,0,-54193,-9957,0,-8341,-9957,0,0,0,0,10568,0,-71922,385249,-69858,-73938,123476,0,-1278,-85078,-137817,163958,0,0,122552,0],[37876,-118299,0,77917,162115,-65978,-94287,4335,37876,-212675,0,0,77917,90746,0,0,-118299,0,67463,-65978,-94287,0,167657,-18387,0,54084,0,0,4840,0,0,-5465,54842,98685,-232837,0,28000,0,0,0,0,0,171039,0,0,0,0,96367,-114834,0,71719],[-69858,-71922,0,-73938,385249,-54193,123476,-8341,122552,-137817,0,0,-35073,41353,0,0,11216,0,-53374,49189,-84342,0,42128,-8137,0,10568,0,0,-1278,0,0,-85078,-9957,163958,-9957,0,-31922,0,0,0,0,0,10568,0,0,0,0,-1278,-85078,0,163958],[0,0,55640,0,0,0,0,0,0,0,23357,23357,0,0,549454,-10250,0,107285,0,0,0,27069,0,0,27069,0,55640,-4303,0,23357,-4303,0,0,0,0,-10250,0,107285,102506,549454,55640,229339,0,-10250,-4303,-10250,-66676,0,0,55640,0],[0,0,4840,0,0,0,0,0,0,0,-18387,28000,0,0,-78644,67463,0,96367,0,0,0,508735,0,0,4335,0,4840,37876,0,-18387,37876,0,0,0,0,-118299,0,54084,-212675,54842,-5465,98685,0,-65978,77917,162115,-94287,0,0,-232837,0],[0,0,49189,0,0,0,0,0,0,0,-8341,41353,0,0,42128,33058,0,-54193,0,0,0,88460,0,0,-8341,0,-1278,-69858,0,-8137,122552,0,0,0,0,-71922,0,10568,-137817,-9957,-85078,163958,0,-54193,-73938,385249,123476,0,0,-9957,0],[-5465,4840,0,54842,-78644,54084,98685,28000,-114834,-78644,0,0,-232837,-18387,0,0,96367,0,178138,171039,71719,0,178138,28000,0,4840,0,0,54084,0,0,54842,-5465,98685,-114834,0,-18387,0,0,0,0,0,96367,0,0,0,0,171039,-232837,0,71719],[-35073,49189,0,122552,-53374,11216,-84342,41353,-73938,42128,0,0,-69858,-8341,0,0,-54193,0,385249,-71922,123476,0,-137817,-31922,0,-1278,0,0,10568,0,0,-9957,-85078,163958,-85078,0,-8137,0,0,0,0,0,-1278,0,0,0,0,10568,-9957,0,163958],[54842,54084,0,-5465,-212675,4840,98685,-18387,-232837,162115,0,0,-114834,28000,0,0,171039,0,167657,96367,71719,0,67463,4335,0,-118299,0,0,-65978,0,0,77917,37876,-94287,37876,0,90746,0,0,0,0,0,-118299,0,0,0,0,-65978,77917,0,-94287],[54842,-78644,0,-5465,4840,-212675,98685,93681,-114834,-78644,0,0,-232837,508735,0,0,178138,0,96367,167657,71719,0,67463,4335,0,4840,0,0,54842,0,0,54084,-212675,98685,-118299,0,-18387,0,0,0,0,0,37876,0,0,0,0,-65978,162115,0,-94287],[-9957,10568,0,-85078,-137817,-1278,163958,-8137,-9957,385249,0,0,-85078,-31922,0,0,10568,0,42128,-1278,163958,0,-53374,-8341,0,-71922,0,0,-54193,0,0,-73938,-69858,123476,122552,0,41353,0,0,0,0,0,11216,0,0,0,0,49189,-35073,0,-84342],[-9957,42128,0,-85078,-1278,-137817,163958,88460,-85078,-53374,0,0,-9957,88460,0,0,-137817,0,-1278,42128,163958,0,-53374,-8341,0,49189,0,0,122552,0,0,11216,-95240,-84342,11216,0,-8341,0,0,0,0,0,122552,0,0,0,0,49189,-95240,0,-84342],[0,0,11216,0,0,0,0,0,0,0,41353,-8341,0,0,-95240,-137817,0,-71922,0,0,0,88460,0,0,-31922,0,11216,-85078,0,41353,-85078,0,0,0,0,-1278,0,49189,-53374,-35073,122552,-84342,0,10568,-9957,42128,163958,0,0,-73938,0],[0,0,-1278,0,0,0,0,0,0,0,-8137,-31922,0,0,-53374,-53374,0,-1278,0,0,0,392627,0,0,-8341,0,49189,122552,0,-8341,-69858,0,0,0,0,11216,0,11216,-95240,122552,-35073,-84342,0,49189,-35073,-95240,-84342,0,0,-69858,0],[122552,11216,0,-35073,-95240,49189,-84342,-8341,-69858,-95240,0,0,-73938,41353,0,0,-71922,0,33058,-54193,123476,0,33058,-8341,0,11216,0,0,49189,0,0,-35073,122552,-84342,-69858,0,41353,0,0,0,0,0,-71922,0,0,0,0,-54193,-73938,0,123476],[-85078,-1278,0,-9957,42128,10568,163958,-31922,-85078,-53374,0,0,-9957,-8137,0,0,-1278,0,-137817,10568,163958,0,385249,41353,0,49189,0,0,11216,0,0,122552,-35073,-84342,-73938,0,-8341,0,0,0,0,0,-54193,0,0,0,0,-71922,-69858,0,123476],[0,0,-44946,0,0,0,0,0,0,0,-14436,-14436,0,0,-44946,-44946,0,-44946,0,0,0,-14436,0,0,253762,0,96129,96129,0,253762,-44946,0,0,0,0,71057,0,71057,71057,96129,-44946,-142550,0,96129,-44946,71057,-142550,0,0,-44946,0],[0,0,-232837,0,0,0,0,0,0,0,-18387,-18387,0,0,54842,-65978,0,96367,0,0,0,4335,0,0,508735,0,-5465,77917,0,28000,37876,0,0,0,0,162115,0,54084,-212675,-78644,4840,98685,0,67463,37876,-118299,-94287,0,0,4840,0],[0,0,-65978,0,0,0,0,0,0,0,4335,-18387,0,0,96367,-232837,0,54842,0,0,0,-18387,0,0,90746,0,167657,167657,0,93681,-65978,0,0,0,0,171039,0,178138,171039,-114834,-232837,71719,0,-114834,96367,178138,71719,0,0,54842,0],[71057,-44946,0,71057,96129,-44946,-142550,-14436,71057,-44946,0,0,71057,-14436,0,0,-44946,0,96129,-44946,-142550,0,-44946,253762,0,96129,0,0,71057,0,0,96129,-44946,-142550,96129,0,253762,0,0,0,0,0,71057,0,0,0,0,96129,-44946,0,-142550],[171039,-232837,0,178138,-114834,96367,71719,-18387,178138,54842,0,0,171039,-18387,0,0,96367,0,-114834,-232837,71719,0,54842,28000,0,-5465,0,0,54084,0,0,-78644,4840,98685,-78644,0,28000,0,0,0,0,0,54084,0,0,0,0,-5465,4840,0,98685],[162115,-65978,0,-118299,67463,37876,-94287,-18387,54084,96367,0,0,-212675,4335,0,0,54842,0,-78644,4840,98685,0,4840,508735,0,167657,0,0,178138,0,0,-114834,-232837,71719,-5465,0,93681,0,0,0,0,0,-212675,0,0,0,0,-78644,54842,0,98685],[0,0,-114834,0,0,0,0,0,0,0,90746,93681,0,0,54842,54842,0,-114834,0,0,0,4335,0,0,28000,0,-5465,54084,0,28000,-118299,0,0,0,0,-78644,0,-78644,4840,54084,-212675,98685,0,-5465,-212675,4840,98685,0,0,-118299,0],[0,0,96367,0,0,0,0,0,0,0,-18387,-18387,0,0,-65978,54842,0,-232837,0,0,0,4335,0,0,28000,0,67463,-78644,0,508735,4840,0,0,0,0,54084,0,162115,-118299,77917,37876,-94287,0,-5465,4840,-212675,98685,0,0,37876,0],[0,0,-73938,0,0,0,0,0,0,0,41353,88460,0,0,122552,-9957,0,-85078,0,0,0,-8341,0,0,41353,0,-35073,10568,0,-31922,-71922,0,0,0,0,42128,0,-53374,49189,11216,-95240,-84342,0,-85078,-137817,-1278,163958,0,0,11216,0],[0,0,-54193,0,0,0,0,0,0,0,-8341,-8137,0,0,-54193,-9957,0,-9957,0,0,0,-8341,0,0,41353,0,33058,42128,0,88460,49189,0,0,0,0,10568,0,385249,-71922,-73938,-69858,123476,0,-85078,-1278,-137817,163958,0,0,122552,0],[107285,549454,0,102506,55640,55640,229339,23357,-10250,55640,0,0,-10250,27069,0,0,-10250,0,-4303,-4303,-66676,0,-4303,23357,0,549454,0,0,55640,0,0,102506,107285,229339,-10250,0,27069,0,0,0,0,0,-10250,0,0,0,0,-4303,-10250,0,-66676],[0,0,37876,0,0,0,0,0,0,0,-18387,4335,0,0,37876,4840,0,4840,0,0,0,-18387,0,0,508735,0,77917,-5465,0,28000,-232837,0,0,0,0,-212675,0,-118299,162115,67463,-65978,-94287,0,-78644,54842,54084,98685,0,0,96367,0],[0,0,-69858,0,0,0,0,0,0,0,-8137,-8341,0,0,122552,49189,0,-1278,0,0,0,-8341,0,0,392627,0,-35073,-35073,0,-31922,-69858,0,0,0,0,-95240,0,11216,-95240,-53374,49189,-84342,0,-53374,122552,11216,-84342,0,0,-1278,0],[-118299,37876,0,162115,77917,-65978,-94287,4335,-212675,37876,0,0,54084,-18387,0,0,4840,0,-5465,54842,98685,0,-232837,90746,0,77917,0,0,-118299,0,0,67463,-65978,-94287,167657,0,28000,0,0,0,0,0,171039,0,0,0,0,-114834,96367,0,71719],[-71922,-69858,0,385249,-73938,-54193,123476,-8341,-137817,122552,0,0,10568,-8137,0,0,-1278,0,-85078,-9957,163958,0,-9957,41353,0,-35073,0,0,11216,0,0,-53374,49189,-84342,42128,0,-31922,0,0,0,0,0,10568,0,0,0,0,-85078,-1278,0,163958],[0,0,55640,0,0,0,0,0,0,0,23357,27069,0,0,55640,-4303,0,-4303,0,0,0,23357,0,0,23357,0,549454,-10250,0,27069,107285,0,0,0,0,-10250,0,102506,107285,55640,549454,229339,0,-4303,-10250,-10250,-66676,0,0,55640,0],[0,0,4840,0,0,0,0,0,0,0,-18387,4335,0,0,4840,37876,0,37876,0,0,0,-18387,0,0,28000,0,-78644,67463,0,508735,96367,0,0,0,0,-118299,0,-212675,54084,-5465,54842,98685,0,77917,-65978,162115,-94287,0,0,-232837,0],[0,0,49189,0,0,0,0,0,0,0,-8341,-8341,0,0,-1278,-69858,0,122552,0,0,0,-8137,0,0,41353,0,42128,33058,0,88460,-54193,0,0,0,0,-71922,0,-137817,10568,-85078,-9957,163958,0,-73938,-54193,385249,123476,0,0,-9957,0],[54084,54842,0,-212675,-5465,4840,98685,-18387,162115,-232837,0,0,-118299,4335,0,0,-65978,0,77917,37876,-94287,0,37876,28000,0,-114834,0,0,171039,0,0,167657,96367,71719,67463,0,90746,0,0,0,0,0,-118299,0,0,0,0,77917,-65978,0,-94287],[10568,-9957,0,-137817,-85078,-1278,163958,-8137,385249,-9957,0,0,-71922,-8341,0,0,-54193,0,-73938,-69858,123476,0,122552,-31922,0,-85078,0,0,10568,0,0,42128,-1278,163958,-53374,0,41353,0,0,0,0,0,11216,0,0,0,0,-35073,49189,0,-84342],[-78644,54842,0,4840,-5465,-212675,98685,93681,-78644,-114834,0,0,4840,4335,0,0,54842,0,54084,-212675,98685,0,-118299,508735,0,-232837,0,0,178138,0,0,96367,167657,71719,67463,0,-18387,0,0,0,0,0,37876,0,0,0,0,162115,-65978,0,-94287],[42128,-9957,0,-1278,-85078,-137817,163958,88460,-53374,-85078,0,0,49189,-8341,0,0,122552,0,11216,-95240,-84342,0,11216,88460,0,-9957,0,0,-137817,0,0,-1278,42128,163958,-53374,0,-8341,0,0,0,0,0,122552,0,0,0,0,-95240,49189,0,-84342],[0,0,-1278,0,0,0,0,0,0,0,-8137,-8341,0,0,49189,122552,0,-69858,0,0,0,-8341,0,0,-31922,0,-53374,-53374,0,392627,-1278,0,0,0,0,11216,0,-95240,11216,-35073,122552,-84342,0,-35073,49189,-95240,-84342,0,0,-69858,0],[0,0,11216,0,0,0,0,0,0,0,41353,-31922,0,0,11216,-85078,0,-85078,0,0,0,41353,0,0,-8341,0,-95240,-137817,0,88460,-71922,0,0,0,0,-1278,0,-53374,49189,122552,-35073,-84342,0,-9957,10568,42128,163958,0,0,-73938,0],[4840,-5465,0,-78644,54842,54084,98685,28000,-78644,-114834,0,0,4840,28000,0,0,54084,0,54842,-5465,98685,0,-114834,-18387,0,-232837,0,0,96367,0,0,178138,171039,71719,178138,0,-18387,0,0,0,0,0,96367,0,0,0,0,-232837,171039,0,71719],[49189,-35073,0,-53374,122552,11216,-84342,41353,42128,-73938,0,0,-1278,-31922,0,0,10568,0,-9957,-85078,163958,0,-85078,-8341,0,-69858,0,0,-54193,0,0,385249,-71922,123476,-137817,0,-8137,0,0,0,0,0,-1278,0,0,0,0,-9957,10568,0,163958],[11216,122552,0,-95240,-35073,49189,-84342,-8341,-95240,-69858,0,0,11216,-8341,0,0,49189,0,-35073,122552,-84342,0,-69858,41353,0,-73938,0,0,-71922,0,0,33058,-54193,123476,33058,0,41353,0,0,0,0,0,-71922,0,0,0,0,-73938,-54193,0,123476],[-1278,-85078,0,42128,-9957,10568,163958,-31922,-53374,-85078,0,0,49189,41353,0,0,11216,0,122552,-35073,-84342,0,-73938,-8137,0,-9957,0,0,-1278,0,0,-137817,10568,163958,385249,0,-8341,0,0,0,0,0,-54193,0,0,0,0,-69858,-71922,0,123476],[0,0,54842,0,0,0,0,0,0,0,4335,-18387,0,0,-232837,96367,0,-65978,0,0,0,-18387,0,0,93681,0,-114834,-114834,0,90746,54842,0,0,0,0,178138,0,171039,178138,167657,96367,71719,0,167657,-232837,171039,71719,0,0,-65978,0],[0,0,-9957,0,0,0,0,0,0,0,-8341,-8137,0,0,-9957,-54193,0,-54193,0,0,0,-8341,0,0,88460,0,-85078,-73938,0,41353,122552,0,0,0,0,385249,0,10568,-137817,42128,-1278,163958,0,33058,-69858,-71922,123476,0,0,49189,0],[0,0,54842,0,0,0,0,0,0,0,4335,93681,0,0,-114834,-114834,0,54842,0,0,0,90746,0,0,-18387,0,-232837,96367,0,-18387,-65978,0,0,0,0,178138,0,178138,171039,96367,167657,71719,0,-232837,167657,171039,71719,0,0,-65978,0],[0,0,-9957,0,0,0,0,0,0,0,-8341,88460,0,0,-85078,-73938,0,122552,0,0,0,41353,0,0,-8137,0,-9957,-54193,0,-8341,-54193,0,0,0,0,385249,0,-137817,10568,-1278,42128,163958,0,-69858,33058,-71922,123476,0,0,49189,0],[-212675,4840,0,54084,-78644,54842,98685,4335,-118299,4840,0,0,162115,-18387,0,0,37876,0,67463,-65978,-94287,0,96367,93681,0,-78644,0,0,-212675,0,0,-5465,54842,98685,-114834,0,508735,0,0,0,0,0,178138,0,0,0,0,167657,-232837,0,71719],[-95240,49189,0,11216,-53374,122552,-84342,-8341,11216,-1278,0,0,-95240,-8341,0,0,122552,0,-53374,49189,-84342,0,-1278,88460,0,42128,0,0,-137817,0,0,-85078,-9957,163958,-85078,0,88460,0,0,0,0,0,-137817,0,0,0,0,42128,-9957,0,163958],[0,0,-85078,0,0,0,0,0,0,0,41353,88460,0,0,-9957,122552,0,-73938,0,0,0,-8341,0,0,-31922,0,-85078,11216,0,41353,11216,0,0,0,0,-53374,0,42128,-1278,10568,-137817,163958,0,-35073,-95240,49189,-84342,0,0,-71922,0],[0,0,122552,0,0,0,0,0,0,0,-8341,88460,0,0,-73938,-85078,0,-9957,0,0,0,41353,0,0,-8341,0,-69858,-1278,0,-8137,49189,0,0,0,0,-137817,0,385249,-71922,-54193,33058,123476,0,-9957,42128,10568,163958,0,0,-54193,0],[4840,-212675,0,-78644,54084,54842,98685,4335,4840,-118299,0,0,-78644,93681,0,0,-212675,0,-5465,54842,98685,0,-114834,-18387,0,162115,0,0,37876,0,0,67463,-65978,-94287,96367,0,508735,0,0,0,0,0,178138,0,0,0,0,-232837,167657,0,71719],[49189,-95240,0,-53374,11216,122552,-84342,-8341,-1278,11216,0,0,42128,88460,0,0,-137817,0,-85078,-9957,163958,0,-85078,-8341,0,-95240,0,0,122552,0,0,-53374,49189,-84342,-1278,0,88460,0,0,0,0,0,-137817,0,0,0,0,-9957,42128,0,163958],[0,0,-85078,0,0,0,0,0,0,0,41353,-31922,0,0,-85078,11216,0,11216,0,0,0,41353,0,0,88460,0,-9957,122552,0,-8341,-73938,0,0,0,0,-53374,0,-1278,42128,-137817,10568,163958,0,-95240,-35073,49189,-84342,0,0,-71922,0],[0,0,122552,0,0,0,0,0,0,0,-8341,-8341,0,0,-69858,-1278,0,49189,0,0,0,-8137,0,0,88460,0,-73938,-85078,0,41353,-9957,0,0,0,0,-137817,0,-71922,385249,33058,-54193,123476,0,42128,-9957,10568,163958,0,0,-54193,0],[0,0,-4303,0,0,0,0,0,0,0,23357,27069,0,0,-4303,55640,0,55640,0,0,0,23357,0,0,27069,0,-4303,55640,0,23357,55640,0,0,0,0,102506,0,-10250,-10250,-10250,-10250,-66676,0,549454,549454,107285,229339,0,0,107285,0],[-10250,-4303,0,-10250,-4303,-10250,-66676,27069,102506,-4303,0,0,107285,23357,0,0,55640,0,55640,549454,229339,0,55640,27069,0,-4303,0,0,-10250,0,0,-10250,-10250,-66676,102506,0,23357,0,0,0,0,0,55640,0,0,0,0,549454,107285,0,229339],[-4303,-10250,0,-4303,-10250,-10250,-66676,27069,-4303,102506,0,0,-4303,27069,0,0,-10250,0,-10250,-10250,-66676,0,102506,23357,0,107285,0,0,55640,0,0,55640,549454,229339,55640,0,23357,0,0,0,0,0,55640,0,0,0,0,107285,549454,0,229339]],[[549454,0,107285,55640,55640,102506,229339,0,549454,0,23357,23357,55640,0,-10250,0,0,55640,107285,102506,229339,0,-10250,27069,0,0,-10250,0,0,27069,0,0,0,0,-10250,0,0,-10250,0,-4303,-4303,-66676,-4303,0,0,0,0,-10250,0,-4303,-66676],[0,-44946,0,0,0,0,0,253762,0,96129,0,0,0,-14436,0,96129,-44946,0,0,0,0,253762,0,0,-14436,-44946,0,71057,71057,0,71057,-44946,96129,-142550,0,-44946,-14436,0,-44946,0,0,0,0,-44946,71057,96129,-142550,0,-44946,0,0],[0,-65978,0,0,0,0,0,90746,0,167657,0,0,0,4335,0,167657,-65978,0,0,0,0,93681,0,0,-18387,96367,0,171039,171039,0,178138,-232837,-114834,71719,0,-232837,-18387,0,54842,0,0,0,0,96367,178138,-114834,71719,0,54842,0,0],[0,-232837,0,0,0,0,0,508735,0,-5465,0,0,0,-18387,0,77917,37876,0,0,0,0,28000,0,0,-18387,54842,0,162115,-212675,0,54084,4840,-78644,98685,0,-65978,4335,0,96367,0,0,0,0,37876,-118299,67463,-94287,0,4840,0,0],[0,37876,0,0,0,0,0,508735,0,77917,0,0,0,-18387,0,-5465,-232837,0,0,0,0,28000,0,0,4335,37876,0,-212675,162115,0,-118299,-65978,67463,-94287,0,4840,-18387,0,4840,0,0,0,0,54842,54084,-78644,98685,0,96367,0,0],[0,-69858,0,0,0,0,0,392627,0,-35073,0,0,0,-8137,0,-35073,-69858,0,0,0,0,-31922,0,0,-8341,122552,0,-95240,-95240,0,11216,49189,-53374,-84342,0,49189,-8341,0,-1278,0,0,0,0,122552,11216,-53374,-84342,0,-1278,0,0],[-44946,0,71057,96129,-44946,71057,-142550,0,96129,0,253762,-14436,-44946,0,71057,0,0,71057,-44946,96129,-142550,0,96129,-14436,0,0,71057,0,0,253762,0,0,0,0,71057,0,0,-44946,0,96129,-44946,-142550,-44946,0,0,0,0,-44946,0,96129,-142550],[-65978,0,162115,67463,37876,-118299,-94287,0,167657,0,508735,-18387,96367,0,54084,0,0,178138,-232837,-114834,71719,0,-5465,4335,0,0,-212675,0,0,93681,0,0,0,0,-212675,0,0,54842,0,-78644,4840,98685,4840,0,0,0,0,54842,0,-78644,98685],[-232837,0,171039,-114834,96367,178138,71719,0,-5465,0,28000,-18387,54842,0,178138,0,0,54084,4840,-78644,98685,0,-78644,-18387,0,0,171039,0,0,28000,0,0,0,0,54084,0,0,96367,0,-114834,-232837,71719,54842,0,0,0,0,4840,0,-5465,98685],[37876,0,-118299,77917,-65978,162115,-94287,0,77917,0,90746,4335,37876,0,-212675,0,0,-118299,-65978,67463,-94287,0,167657,-18387,0,0,54084,0,0,28000,0,0,0,0,171039,0,0,4840,0,-5465,54842,98685,-232837,0,0,0,0,96367,0,-114834,71719],[-69858,0,-71922,-73938,-54193,385249,123476,0,-35073,0,41353,-8341,122552,0,-137817,0,0,11216,49189,-53374,-84342,0,42128,-8137,0,0,10568,0,0,-31922,0,0,0,0,10568,0,0,-1278,0,-85078,-9957,163958,-9957,0,0,0,0,-1278,0,-85078,163958],[0,-114834,0,0,0,0,0,28000,0,-5465,0,0,0,90746,0,54084,-118299,0,0,0,0,28000,0,0,93681,54842,0,-78644,4840,0,-78644,-212675,54084,98685,0,54842,4335,0,-114834,0,0,0,0,-212675,4840,-5465,98685,0,-118299,0,0],[0,-73938,0,0,0,0,0,41353,0,-35073,0,0,0,41353,0,10568,-71922,0,0,0,0,-31922,0,0,88460,122552,0,42128,49189,0,-53374,-95240,11216,-84342,0,-9957,-8341,0,-85078,0,0,0,0,-137817,-1278,-85078,163958,0,11216,0,0],[0,96367,0,0,0,0,0,28000,0,67463,0,0,0,-18387,0,-78644,4840,0,0,0,0,508735,0,0,-18387,-65978,0,54084,-118299,0,162115,37876,77917,-94287,0,54842,4335,0,-232837,0,0,0,0,4840,-212675,-5465,98685,0,37876,0,0],[0,-54193,0,0,0,0,0,41353,0,33058,0,0,0,-8341,0,42128,49189,0,0,0,0,88460,0,0,-8137,-54193,0,10568,-71922,0,385249,-69858,-73938,123476,0,-9957,-8341,0,-9957,0,0,0,0,-1278,-137817,-85078,163958,0,122552,0,0],[0,55640,0,0,0,0,0,23357,0,549454,0,0,0,23357,0,-10250,107285,0,0,0,0,27069,0,0,27069,55640,0,-10250,107285,0,102506,549454,55640,229339,0,-4303,23357,0,-4303,0,0,0,0,-10250,-10250,-4303,-66676,0,55640,0,0],[96129,0,-44946,-44946,71057,96129,-142550,0,-44946,0,-14436,253762,96129,0,96129,0,0,-44946,71057,71057,-142550,0,71057,253762,0,0,-44946,0,0,-14436,0,0,0,0,-44946,0,0,71057,0,-44946,96129,-142550,96129,0,0,0,0,71057,0,-44946,-142550],[167657,0,-232837,96367,178138,-114834,71719,0,-65978,0,-18387,508735,67463,0,-5465,0,0,37876,162115,-118299,-94287,0,54084,93681,0,0,54842,0,0,4335,0,0,0,0,54842,0,0,-212675,0,4840,-78644,98685,-78644,0,0,0,0,-212675,0,4840,98685],[77917,0,-65978,37876,-118299,67463,-94287,0,37876,0,4335,90746,77917,0,167657,0,0,-65978,-118299,162115,-94287,0,-212675,28000,0,0,96367,0,0,-18387,0,0,0,0,4840,0,0,171039,0,-232837,-114834,71719,-5465,0,0,0,0,54084,0,54842,98685],[0,107285,0,0,0,0,0,23357,0,-10250,0,0,0,23357,0,549454,55640,0,0,0,0,27069,0,0,23357,-10250,0,107285,-10250,0,-10250,-4303,-4303,-66676,0,549454,27069,0,55640,0,0,0,0,55640,102506,55640,229339,0,-4303,0,0],[0,-118299,0,0,0,0,0,28000,0,54084,0,0,0,90746,0,-5465,-114834,0,0,0,0,28000,0,0,4335,-212675,0,4840,-78644,0,4840,54842,-5465,98685,0,-212675,93681,0,-118299,0,0,0,0,54842,-78644,54084,98685,0,-114834,0,0],[0,-71922,0,0,0,0,0,41353,0,10568,0,0,0,41353,0,-35073,-73938,0,0,0,0,-31922,0,0,-8341,-137817,0,49189,42128,0,-1278,-9957,-85078,163958,0,-95240,88460,0,11216,0,0,0,0,122552,-53374,11216,-84342,0,-85078,0,0],[-44946,0,96129,96129,71057,-44946,-142550,0,-44946,0,253762,253762,96129,0,96129,0,0,71057,96129,-44946,-142550,0,96129,-14436,0,0,-44946,0,0,-14436,0,0,0,0,-44946,0,0,-44946,0,71057,71057,-142550,71057,0,0,0,0,-44946,0,71057,-142550],[-65978,0,77917,67463,-118299,37876,-94287,0,96367,0,28000,90746,167657,0,77917,0,0,171039,-114834,-232837,71719,0,-5465,4335,0,0,37876,0,0,-18387,0,0,0,0,4840,0,0,-65978,0,162115,-118299,-94287,-212675,0,0,0,0,54842,0,54084,98685],[-232837,0,167657,-114834,178138,96367,71719,0,54842,0,93681,508735,-5465,0,67463,0,0,-212675,-78644,4840,98685,0,-78644,-18387,0,0,-65978,0,0,4335,0,0,0,0,54842,0,0,37876,0,-118299,162115,-94287,54084,0,0,0,0,4840,0,-212675,98685],[96367,0,-114834,167657,171039,-232837,71719,0,-65978,0,90746,28000,67463,0,-5465,0,0,-118299,77917,37876,-94287,0,77917,-18387,0,0,54842,0,0,4335,0,0,0,0,-65978,0,0,4840,0,-212675,54084,98685,162115,0,0,0,0,37876,0,-118299,-94287],[-54193,0,-73938,33058,-71922,-69858,123476,0,-54193,0,41353,41353,33058,0,-35073,0,0,-71922,-73938,-69858,123476,0,-35073,-8341,0,0,122552,0,0,-8341,0,0,0,0,49189,0,0,49189,0,-95240,11216,-84342,-95240,0,0,0,0,122552,0,11216,-84342],[-114834,0,96367,-232837,171039,167657,71719,0,54842,0,-18387,28000,-5465,0,67463,0,0,4840,54084,-212675,98685,0,162115,90746,0,0,-65978,0,0,4335,0,0,0,0,-65978,0,0,-118299,0,37876,77917,-94287,77917,0,0,0,0,-118299,0,37876,-94287],[-73938,0,-54193,-69858,-71922,33058,123476,0,122552,0,-8341,41353,-35073,0,33058,0,0,49189,11216,-95240,-84342,0,-95240,41353,0,0,-54193,0,0,-8341,0,0,0,0,49189,0,0,-71922,0,-69858,-73938,123476,-35073,0,0,0,0,11216,0,122552,-84342],[0,-118299,0,0,0,0,0,4335,0,-212675,0,0,0,90746,0,-212675,-118299,0,0,0,0,93681,0,0,28000,54084,0,4840,4840,0,-78644,-5465,54842,98685,0,-5465,28000,0,-114834,0,0,0,0,54084,-78644,54842,98685,0,-114834,0,0],[0,-71922,0,0,0,0,0,-8341,0,-137817,0,0,0,41353,0,-95240,11216,0,0,0,0,88460,0,0,41353,10568,0,49189,-1278,0,42128,-85078,-9957,163958,0,-35073,-31922,0,-73938,0,0,0,0,11216,-53374,122552,-84342,0,-85078,0,0],[0,102506,0,0,0,0,0,27069,0,-10250,0,0,0,964065,0,-10250,102506,0,0,0,0,27069,0,0,27069,-10250,0,-4303,-4303,0,-4303,-10250,-10250,-66676,0,-10250,27069,0,102506,0,0,0,0,-10250,-4303,-10250,-66676,0,102506,0,0],[-5465,0,4840,54842,54084,-78644,98685,0,-232837,0,-18387,28000,-114834,0,-78644,0,0,96367,171039,178138,71719,0,178138,28000,0,0,4840,0,0,-18387,0,0,0,0,96367,0,0,54084,0,54842,-5465,98685,-114834,0,0,0,0,171039,0,-232837,71719],[-35073,0,49189,122552,11216,-53374,-84342,0,-69858,0,-8341,41353,-73938,0,42128,0,0,-54193,-71922,385249,123476,0,-137817,-31922,0,0,-1278,0,0,-8137,0,0,0,0,-1278,0,0,10568,0,-9957,-85078,163958,-85078,0,0,0,0,10568,0,-9957,163958],[0,4840,0,0,0,0,0,28000,0,-78644,0,0,0,-18387,0,67463,96367,0,0,0,0,508735,0,0,4335,4840,0,-118299,54084,0,-212675,54842,-5465,98685,0,37876,-18387,0,37876,0,0,0,0,-65978,162115,77917,-94287,0,-232837,0,0],[0,49189,0,0,0,0,0,41353,0,42128,0,0,0,-8341,0,33058,-54193,0,0,0,0,88460,0,0,-8341,-1278,0,-71922,10568,0,-137817,-9957,-85078,163958,0,-69858,-8137,0,122552,0,0,0,0,-54193,385249,-73938,123476,0,-9957,0,0],[54842,0,-78644,-5465,-212675,4840,98685,0,-232837,0,508735,93681,-114834,0,-78644,0,0,178138,167657,96367,71719,0,67463,4335,0,0,4840,0,0,-18387,0,0,0,0,37876,0,0,54842,0,54084,-212675,98685,-118299,0,0,0,0,-65978,0,162115,-94287],[54842,0,54084,-5465,4840,-212675,98685,0,-114834,0,28000,-18387,-232837,0,162115,0,0,171039,96367,167657,71719,0,67463,4335,0,0,-118299,0,0,90746,0,0,0,0,-118299,0,0,-65978,0,77917,37876,-94287,37876,0,0,0,0,-65978,0,77917,-94287],[-9957,0,42128,-85078,-137817,-1278,163958,0,-9957,0,88460,88460,-85078,0,-53374,0,0,-137817,42128,-1278,163958,0,-53374,-8341,0,0,49189,0,0,-8341,0,0,0,0,122552,0,0,122552,0,11216,-95240,-84342,11216,0,0,0,0,49189,0,-95240,-84342],[-9957,0,10568,-85078,-1278,-137817,163958,0,-85078,0,-31922,-8137,-9957,0,385249,0,0,10568,-1278,42128,163958,0,-53374,-8341,0,0,-71922,0,0,41353,0,0,0,0,11216,0,0,-54193,0,-73938,-69858,123476,122552,0,0,0,0,49189,0,-35073,-84342],[122552,0,11216,-35073,49189,-95240,-84342,0,-73938,0,41353,-8341,-69858,0,-95240,0,0,-71922,-54193,33058,123476,0,33058,-8341,0,0,11216,0,0,41353,0,0,0,0,-71922,0,0,49189,0,-35073,122552,-84342,-69858,0,0,0,0,-54193,0,-73938,123476],[-85078,0,-1278,-9957,10568,42128,163958,0,-9957,0,-8137,-31922,-85078,0,-53374,0,0,-1278,10568,-137817,163958,0,385249,41353,0,0,49189,0,0,-8341,0,0,0,0,-54193,0,0,11216,0,122552,-35073,-84342,-73938,0,0,0,0,-71922,0,-69858,123476],[0,11216,0,0,0,0,0,-8341,0,-95240,0,0,0,41353,0,-137817,-71922,0,0,0,0,88460,0,0,-31922,11216,0,-1278,49189,0,-53374,-35073,122552,-84342,0,-85078,41353,0,-85078,0,0,0,0,10568,42128,-9957,163958,0,-73938,0,0],[0,-1278,0,0,0,0,0,-31922,0,-53374,0,0,0,-8137,0,-53374,-1278,0,0,0,0,392627,0,0,-8341,49189,0,11216,11216,0,-95240,122552,-35073,-84342,0,122552,-8341,0,-69858,0,0,0,0,49189,-95240,-35073,-84342,0,-69858,0,0],[71057,0,-44946,71057,-44946,96129,-142550,0,71057,0,-14436,-14436,71057,0,-44946,0,0,-44946,-44946,96129,-142550,0,-44946,253762,0,0,96129,0,0,253762,0,0,0,0,71057,0,0,71057,0,96129,-44946,-142550,96129,0,0,0,0,96129,0,-44946,-142550],[171039,0,-232837,178138,96367,-114834,71719,0,171039,0,-18387,-18387,178138,0,54842,0,0,96367,-232837,-114834,71719,0,54842,28000,0,0,-5465,0,0,28000,0,0,0,0,54084,0,0,54084,0,-78644,4840,98685,-78644,0,0,0,0,-5465,0,4840,98685],[162115,0,-65978,-118299,37876,67463,-94287,0,-212675,0,4335,-18387,54084,0,96367,0,0,54842,4840,-78644,98685,0,4840,508735,0,0,167657,0,0,93681,0,0,0,0,-212675,0,0,178138,0,-114834,-232837,71719,-5465,0,0,0,0,-78644,0,54842,98685],[0,-44946,0,0,0,0,0,-14436,0,-44946,0,0,0,-14436,0,-44946,-44946,0,0,0,0,-14436,0,0,253762,96129,0,71057,71057,0,71057,96129,-44946,-142550,0,96129,253762,0,-44946,0,0,0,0,96129,71057,-44946,-142550,0,-44946,0,0],[0,-232837,0,0,0,0,0,-18387,0,54842,0,0,0,-18387,0,-65978,96367,0,0,0,0,4335,0,0,508735,-5465,0,162115,54084,0,-212675,-78644,4840,98685,0,77917,28000,0,37876,0,0,0,0,67463,-118299,37876,-94287,0,4840,0,0],[0,-65978,0,0,0,0,0,-18387,0,96367,0,0,0,4335,0,-232837,54842,0,0,0,0,-18387,0,0,90746,167657,0,171039,178138,0,171039,-114834,-232837,71719,0,167657,93681,0,-65978,0,0,0,0,-114834,178138,96367,71719,0,54842,0,0],[0,96367,0,0,0,0,0,-18387,0,-65978,0,0,0,-18387,0,54842,-232837,0,0,0,0,4335,0,0,28000,67463,0,54084,162115,0,-118299,77917,37876,-94287,0,-78644,508735,0,4840,0,0,0,0,-5465,-212675,4840,98685,0,37876,0,0],[0,-114834,0,0,0,0,0,93681,0,54842,0,0,0,90746,0,54842,-114834,0,0,0,0,4335,0,0,28000,-5465,0,-78644,-78644,0,4840,54084,-212675,98685,0,54084,28000,0,-118299,0,0,0,0,-5465,4840,-212675,98685,0,-118299,0,0],[0,-54193,0,0,0,0,0,-8137,0,-54193,0,0,0,-8341,0,-9957,-9957,0,0,0,0,-8341,0,0,41353,33058,0,10568,385249,0,-71922,-73938,-69858,123476,0,42128,88460,0,49189,0,0,0,0,-85078,-137817,-1278,163958,0,122552,0,0],[0,-73938,0,0,0,0,0,88460,0,122552,0,0,0,41353,0,-9957,-85078,0,0,0,0,-8341,0,0,41353,-35073,0,42128,-53374,0,49189,11216,-95240,-84342,0,10568,-31922,0,-71922,0,0,0,0,-85078,-1278,-137817,163958,0,11216,0,0],[107285,0,549454,102506,55640,55640,229339,0,-10250,0,27069,23357,-10250,0,55640,0,0,-10250,-4303,-4303,-66676,0,-4303,23357,0,0,549454,0,0,27069,0,0,0,0,-10250,0,0,55640,0,102506,107285,229339,-10250,0,0,0,0,-4303,0,-10250,-66676],[-118299,0,37876,162115,-65978,77917,-94287,0,54084,0,-18387,4335,-212675,0,37876,0,0,4840,54842,-5465,98685,0,-232837,90746,0,0,77917,0,0,28000,0,0,0,0,171039,0,0,-118299,0,67463,-65978,-94287,167657,0,0,0,0,-114834,0,96367,71719],[-71922,0,-69858,385249,-54193,-73938,123476,0,10568,0,-8137,-8341,-137817,0,122552,0,0,-1278,-9957,-85078,163958,0,-9957,41353,0,0,-35073,0,0,-31922,0,0,0,0,10568,0,0,11216,0,-53374,49189,-84342,42128,0,0,0,0,-85078,0,-1278,163958],[0,37876,0,0,0,0,0,4335,0,37876,0,0,0,-18387,0,4840,4840,0,0,0,0,-18387,0,0,508735,77917,0,-212675,-118299,0,162115,67463,-65978,-94287,0,-5465,28000,0,-232837,0,0,0,0,-78644,54084,54842,98685,0,96367,0,0],[0,-69858,0,0,0,0,0,-8341,0,122552,0,0,0,-8137,0,49189,-1278,0,0,0,0,-8341,0,0,392627,-35073,0,-95240,11216,0,-95240,-53374,49189,-84342,0,-35073,-31922,0,-69858,0,0,0,0,-53374,11216,122552,-84342,0,-1278,0,0],[0,55640,0,0,0,0,0,27069,0,55640,0,0,0,23357,0,-4303,-4303,0,0,0,0,23357,0,0,23357,549454,0,-10250,102506,0,107285,55640,549454,229339,0,-10250,27069,0,107285,0,0,0,0,-4303,-10250,-10250,-66676,0,55640,0,0],[-212675,0,4840,54084,54842,-78644,98685,0,162115,0,-18387,4335,-118299,0,4840,0,0,37876,-65978,67463,-94287,0,96367,93681,0,0,-78644,0,0,508735,0,0,0,0,178138,0,0,-212675,0,-5465,54842,98685,-114834,0,0,0,0,167657,0,-232837,71719],[-95240,0,49189,11216,122552,-53374,-84342,0,-95240,0,-8341,-8341,11216,0,-1278,0,0,122552,49189,-53374,-84342,0,-1278,88460,0,0,42128,0,0,88460,0,0,0,0,-137817,0,0,-137817,0,-85078,-9957,163958,-85078,0,0,0,0,42128,0,-9957,163958],[0,54842,0,0,0,0,0,-18387,0,-232837,0,0,0,4335,0,96367,-65978,0,0,0,0,-18387,0,0,93681,-114834,0,178138,171039,0,178138,167657,96367,71719,0,-114834,90746,0,54842,0,0,0,0,167657,171039,-232837,71719,0,-65978,0,0],[0,-9957,0,0,0,0,0,-8137,0,-9957,0,0,0,-8341,0,-54193,-54193,0,0,0,0,-8341,0,0,88460,-85078,0,385249,10568,0,-137817,42128,-1278,163958,0,-73938,41353,0,122552,0,0,0,0,33058,-71922,-69858,123476,0,49189,0,0],[0,54842,0,0,0,0,0,93681,0,-114834,0,0,0,4335,0,-114834,54842,0,0,0,0,90746,0,0,-18387,-232837,0,178138,178138,0,171039,96367,167657,71719,0,96367,-18387,0,-65978,0,0,0,0,-232837,171039,167657,71719,0,-65978,0,0],[0,-9957,0,0,0,0,0,88460,0,-85078,0,0,0,-8341,0,-73938,122552,0,0,0,0,41353,0,0,-8137,-9957,0,385249,-137817,0,10568,-1278,42128,163958,0,-54193,-8341,0,-54193,0,0,0,0,-69858,-71922,33058,123476,0,49189,0,0],[0,-85078,0,0,0,0,0,88460,0,-9957,0,0,0,41353,0,122552,-73938,0,0,0,0,-8341,0,0,-31922,-85078,0,-53374,42128,0,-1278,10568,-137817,163958,0,11216,41353,0,11216,0,0,0,0,-35073,49189,-95240,-84342,0,-71922,0,0],[0,122552,0,0,0,0,0,88460,0,-73938,0,0,0,-8341,0,-85078,-9957,0,0,0,0,41353,0,0,-8341,-69858,0,-137817,385249,0,-71922,-54193,33058,123476,0,-1278,-8137,0,49189,0,0,0,0,-9957,10568,42128,163958,0,-54193,0,0],[4840,0,-212675,-78644,54842,54084,98685,0,-78644,0,93681,4335,4840,0,-118299,0,0,-212675,54842,-5465,98685,0,-114834,-18387,0,0,162115,0,0,508735,0,0,0,0,178138,0,0,37876,0,67463,-65978,-94287,96367,0,0,0,0,-232837,0,167657,71719],[49189,0,-95240,-53374,122552,11216,-84342,0,42128,0,88460,-8341,-1278,0,11216,0,0,-137817,-9957,-85078,163958,0,-85078,-8341,0,0,-95240,0,0,88460,0,0,0,0,-137817,0,0,122552,0,-53374,49189,-84342,-1278,0,0,0,0,-9957,0,42128,163958],[0,122552,0,0,0,0,0,-8341,0,-69858,0,0,0,-8341,0,-1278,49189,0,0,0,0,-8137,0,0,88460,-73938,0,-137817,-71922,0,385249,33058,-54193,123476,0,-85078,41353,0,-9957,0,0,0,0,42128,10568,-9957,163958,0,-54193,0,0],[0,-85078,0,0,0,0,0,-31922,0,-85078,0,0,0,41353,0,11216,11216,0,0,0,0,41353,0,0,88460,-9957,0,-53374,-1278,0,42128,-137817,10568,163958,0,122552,-8341,0,-73938,0,0,0,0,-95240,49189,-35073,-84342,0,-71922,0,0],[54084,0,54842,-212675,4840,-5465,98685,0,-118299,0,4335,-18387,162115,0,-232837,0,0,-65978,37876,77917,-94287,0,37876,28000,0,0,-114834,0,0,90746,0,0,0,0,-118299,0,0,171039,0,167657,96367,71719,67463,0,0,0,0,77917,0,-65978,-94287],[10568,0,-9957,-137817,-1278,-85078,163958,0,-71922,0,-8341,-8137,385249,0,-9957,0,0,-54193,-69858,-73938,123476,0,122552,-31922,0,0,-85078,0,0,41353,0,0,0,0,11216,0,0,10568,0,42128,-1278,163958,-53374,0,0,0,0,-35073,0,49189,-84342],[-78644,0,54842,4840,-212675,-5465,98685,0,4840,0,4335,93681,-78644,0,-114834,0,0,54842,-212675,54084,98685,0,-118299,508735,0,0,-232837,0,0,-18387,0,0,0,0,37876,0,0,178138,0,96367,167657,71719,67463,0,0,0,0,162115,0,-65978,-94287],[42128,0,-9957,-1278,-137817,-85078,163958,0,49189,0,-8341,88460,-53374,0,-85078,0,0,122552,-95240,11216,-84342,0,11216,88460,0,0,-9957,0,0,-8341,0,0,0,0,122552,0,0,-137817,0,-1278,42128,163958,-53374,0,0,0,0,-95240,0,49189,-84342],[0,4840,0,0,0,0,0,4335,0,4840,0,0,0,-18387,0,37876,37876,0,0,0,0,-18387,0,0,28000,-78644,0,-118299,-212675,0,54084,-5465,54842,98685,0,67463,508735,0,96367,0,0,0,0,77917,162115,-65978,-94287,0,-232837,0,0],[0,49189,0,0,0,0,0,-8341,0,-1278,0,0,0,-8341,0,-69858,122552,0,0,0,0,-8137,0,0,41353,42128,0,-71922,-137817,0,10568,-85078,-9957,163958,0,33058,88460,0,-54193,0,0,0,0,-73938,385249,-54193,123476,0,-9957,0,0],[0,-1278,0,0,0,0,0,-8341,0,49189,0,0,0,-8137,0,122552,-69858,0,0,0,0,-8341,0,0,-31922,-53374,0,11216,-95240,0,11216,-35073,122552,-84342,0,-53374,392627,0,-1278,0,0,0,0,-35073,-95240,49189,-84342,0,-69858,0,0],[0,11216,0,0,0,0,0,-31922,0,11216,0,0,0,41353,0,-85078,-85078,0,0,0,0,41353,0,0,-8341,-95240,0,-1278,-53374,0,49189,122552,-35073,-84342,0,-137817,88460,0,-71922,0,0,0,0,-9957,42128,10568,163958,0,-73938,0,0],[4840,0,-5465,-78644,54084,54842,98685,0,4840,0,28000,28000,-78644,0,-114834,0,0,54084,-5465,54842,98685,0,-114834,-18387,0,0,-232837,0,0,-18387,0,0,0,0,96367,0,0,96367,0,178138,171039,71719,178138,0,0,0,0,-232837,0,171039,71719],[49189,0,-35073,-53374,11216,122552,-84342,0,-1278,0,-31922,41353,42128,0,-73938,0,0,10568,-85078,-9957,163958,0,-85078,-8341,0,0,-69858,0,0,-8137,0,0,0,0,-1278,0,0,-54193,0,385249,-71922,123476,-137817,0,0,0,0,-9957,0,10568,163958],[-1278,0,-85078,42128,10568,-9957,163958,0,49189,0,41353,-31922,-53374,0,-85078,0,0,11216,-35073,122552,-84342,0,-73938,-8137,0,0,-9957,0,0,-8341,0,0,0,0,-54193,0,0,-1278,0,-137817,10568,163958,385249,0,0,0,0,-69858,0,-71922,123476],[11216,0,122552,-95240,49189,-35073,-84342,0,11216,0,-8341,-8341,-95240,0,-69858,0,0,49189,122552,-35073,-84342,0,-69858,41353,0,0,-73938,0,0,41353,0,0,0,0,-71922,0,0,-71922,0,33058,-54193,123476,33058,0,0,0,0,-73938,0,-54193,123476],[-10250,0,-4303,-10250,-10250,-4303,-66676,0,107285,0,23357,27069,102506,0,-4303,0,0,55640,549454,55640,229339,0,55640,27069,0,0,-4303,0,0,23357,0,0,0,0,55640,0,0,-10250,0,-10250,-10250,-66676,102506,0,0,0,0,549454,0,107285,229339],[0,-4303,0,0,0,0,0,27069,0,-4303,0,0,0,23357,0,55640,55640,0,0,0,0,23357,0,0,27069,-4303,0,102506,-10250,0,-10250,-10250,-10250,-66676,0,55640,23357,0,55640,0,0,0,0,549454,107285,549454,229339,0,107285,0,0],[-4303,0,-10250,-4303,-10250,-10250,-66676,0,-4303,0,27069,27069,-4303,0,102506,0,0,-10250,-10250,-10250,-66676,0,102506,23357,0,0,107285,0,0,23357,0,0,0,0,55640,0,0,55640,0,55640,549454,229339,55640,0,0,0,0,107285,0,549454,229339]],[[0,549454,107285,55640,55640,102506,229339,0,0,549454,23357,0,0,27069,-10250,0,0,0,0,0,0,27069,-10250,0,23357,55640,-10250,0,0,0,55640,107285,102506,229339,-10250,0,0,0,-10250,-4303,-4303,-66676,-4303,0,0,0,0,0,-10250,-4303,-66676],[0,-44946,71057,-44946,96129,71057,-142550,0,0,96129,253762,0,0,-14436,71057,0,0,0,0,0,0,253762,71057,0,-14436,-44946,71057,0,0,0,71057,-44946,96129,-142550,96129,0,0,0,-44946,-44946,96129,-142550,-44946,0,0,0,0,0,-44946,96129,-142550],[0,-65978,162115,37876,67463,-118299,-94287,0,0,167657,508735,0,0,4335,-212675,0,0,0,0,0,0,93681,-212675,0,-18387,96367,54084,0,0,0,178138,-232837,-114834,71719,-5465,0,0,0,54842,4840,-78644,98685,4840,0,0,0,0,0,54842,-78644,98685],[0,-232837,171039,96367,-114834,178138,71719,0,0,-5465,28000,0,0,-18387,171039,0,0,0,0,0,0,28000,54084,0,-18387,54842,178138,0,0,0,54084,4840,-78644,98685,-78644,0,0,0,96367,-232837,-114834,71719,54842,0,0,0,0,0,4840,-5465,98685],[0,37876,-118299,-65978,77917,162115,-94287,0,0,77917,90746,0,0,-18387,54084,0,0,0,0,0,0,28000,171039,0,4335,37876,-212675,0,0,0,-118299,-65978,67463,-94287,167657,0,0,0,4840,54842,-5465,98685,-232837,0,0,0,0,0,96367,-114834,71719],[0,-69858,-71922,-54193,-73938,385249,123476,0,0,-35073,41353,0,0,-8137,10568,0,0,0,0,0,0,-31922,10568,0,-8341,122552,-137817,0,0,0,11216,49189,-53374,-84342,42128,0,0,0,-1278,-9957,-85078,163958,-9957,0,0,0,0,0,-1278,-85078,163958],[-44946,0,0,0,0,0,0,253762,96129,0,0,-14436,-44946,0,0,71057,71057,71057,-44946,96129,-142550,0,0,-14436,0,0,0,96129,-44946,253762,0,0,0,0,0,-44946,-14436,-44946,0,0,0,0,0,71057,-44946,96129,-142550,-44946,0,0,0],[-65978,0,0,0,0,0,0,90746,167657,0,0,-18387,96367,0,0,171039,171039,178138,-232837,-114834,71719,0,0,4335,0,0,0,167657,-65978,93681,0,0,0,0,0,-232837,-18387,54842,0,0,0,0,0,178138,96367,-114834,71719,54842,0,0,0],[-232837,0,0,0,0,0,0,508735,-5465,0,0,-18387,54842,0,0,162115,-212675,54084,4840,-78644,98685,0,0,-18387,0,0,0,77917,37876,28000,0,0,0,0,0,-65978,4335,96367,0,0,0,0,0,-118299,37876,67463,-94287,4840,0,0,0],[37876,0,0,0,0,0,0,508735,77917,0,0,4335,37876,0,0,-212675,162115,-118299,-65978,67463,-94287,0,0,-18387,0,0,0,-5465,-232837,28000,0,0,0,0,0,4840,-18387,4840,0,0,0,0,0,54084,54842,-78644,98685,96367,0,0,0],[-69858,0,0,0,0,0,0,392627,-35073,0,0,-8341,122552,0,0,-95240,-95240,11216,49189,-53374,-84342,0,0,-8137,0,0,0,-35073,-69858,-31922,0,0,0,0,0,49189,-8341,-1278,0,0,0,0,0,11216,122552,-53374,-84342,-1278,0,0,0],[96367,0,0,0,0,0,0,28000,67463,0,0,-18387,-65978,0,0,54084,-118299,162115,37876,77917,-94287,0,0,-18387,0,0,0,-78644,4840,508735,0,0,0,0,0,54842,4335,-232837,0,0,0,0,0,-212675,4840,-5465,98685,37876,0,0,0],[-54193,0,0,0,0,0,0,41353,33058,0,0,-8137,-54193,0,0,10568,-71922,385249,-69858,-73938,123476,0,0,-8341,0,0,0,42128,49189,88460,0,0,0,0,0,-9957,-8341,-9957,0,0,0,0,0,-137817,-1278,-85078,163958,122552,0,0,0],[-114834,0,0,0,0,0,0,28000,-5465,0,0,93681,54842,0,0,-78644,4840,-78644,-212675,54084,98685,0,0,90746,0,0,0,54084,-118299,28000,0,0,0,0,0,54842,4335,-114834,0,0,0,0,0,4840,-212675,-5465,98685,-118299,0,0,0],[-73938,0,0,0,0,0,0,41353,-35073,0,0,88460,122552,0,0,42128,49189,-53374,-95240,11216,-84342,0,0,41353,0,0,0,10568,-71922,-31922,0,0,0,0,0,-9957,-8341,-85078,0,0,0,0,0,-1278,-137817,-85078,163958,11216,0,0,0],[55640,0,0,0,0,0,0,23357,549454,0,0,27069,55640,0,0,-10250,107285,102506,549454,55640,229339,0,0,23357,0,0,0,-10250,107285,27069,0,0,0,0,0,-4303,23357,-4303,0,0,0,0,0,-10250,-10250,-4303,-66676,55640,0,0,0],[0,71057,-44946,-44946,71057,96129,-142550,0,0,71057,-14436,0,0,253762,96129,0,0,0,0,0,0,253762,71057,0,-14436,71057,-44946,0,0,0,-44946,-44946,96129,-142550,-44946,0,0,0,71057,-44946,96129,-142550,96129,0,0,0,0,0,96129,-44946,-142550],[0,171039,-232837,96367,178138,-114834,71719,0,0,171039,-18387,0,0,28000,-5465,0,0,0,0,0,0,28000,54084,0,-18387,178138,54842,0,0,0,96367,-232837,-114834,71719,54842,0,0,0,54084,4840,-78644,98685,-78644,0,0,0,0,0,-5465,4840,98685],[0,162115,-65978,37876,-118299,67463,-94287,0,0,-212675,4335,0,0,508735,167657,0,0,0,0,0,0,93681,-212675,0,-18387,54084,96367,0,0,0,54842,4840,-78644,98685,4840,0,0,0,178138,-232837,-114834,71719,-5465,0,0,0,0,0,-78644,54842,98685],[0,107285,549454,55640,102506,55640,229339,0,0,-10250,27069,0,0,23357,549454,0,0,0,0,0,0,27069,-10250,0,23357,-10250,55640,0,0,0,-10250,-4303,-4303,-66676,-4303,0,0,0,55640,107285,102506,229339,-10250,0,0,0,0,0,-4303,-10250,-66676],[0,-118299,37876,-65978,162115,77917,-94287,0,0,54084,-18387,0,0,90746,77917,0,0,0,0,0,0,28000,171039,0,4335,-212675,37876,0,0,0,4840,54842,-5465,98685,-232837,0,0,0,-118299,-65978,67463,-94287,167657,0,0,0,0,0,-114834,96367,71719],[0,-71922,-69858,-54193,385249,-73938,123476,0,0,10568,-8137,0,0,41353,-35073,0,0,0,0,0,0,-31922,10568,0,-8341,-137817,122552,0,0,0,-1278,-9957,-85078,163958,-9957,0,0,0,11216,49189,-53374,-84342,42128,0,0,0,0,0,-85078,-1278,163958],[-44946,0,0,0,0,0,0,-14436,-44946,0,0,253762,96129,0,0,71057,71057,71057,96129,-44946,-142550,0,0,-14436,0,0,0,-44946,-44946,-14436,0,0,0,0,0,96129,253762,-44946,0,0,0,0,0,71057,96129,-44946,-142550,-44946,0,0,0],[-65978,0,0,0,0,0,0,-18387,96367,0,0,90746,167657,0,0,171039,178138,171039,-114834,-232837,71719,0,0,4335,0,0,0,-232837,54842,-18387,0,0,0,0,0,167657,93681,-65978,0,0,0,0,0,178138,-114834,96367,71719,54842,0,0,0],[-232837,0,0,0,0,0,0,-18387,54842,0,0,508735,-5465,0,0,162115,54084,-212675,-78644,4840,98685,0,0,-18387,0,0,0,-65978,96367,4335,0,0,0,0,0,77917,28000,37876,0,0,0,0,0,-118299,67463,37876,-94287,4840,0,0,0],[96367,0,0,0,0,0,0,-18387,-65978,0,0,28000,67463,0,0,54084,162115,-118299,77917,37876,-94287,0,0,-18387,0,0,0,54842,-232837,4335,0,0,0,0,0,-78644,508735,4840,0,0,0,0,0,-212675,-5465,4840,98685,37876,0,0,0],[-54193,0,0,0,0,0,0,-8137,-54193,0,0,41353,33058,0,0,10568,385249,-71922,-73938,-69858,123476,0,0,-8341,0,0,0,-9957,-9957,-8341,0,0,0,0,0,42128,88460,49189,0,0,0,0,0,-137817,-85078,-1278,163958,122552,0,0,0],[-114834,0,0,0,0,0,0,93681,54842,0,0,28000,-5465,0,0,-78644,-78644,4840,54084,-212675,98685,0,0,90746,0,0,0,54842,-114834,4335,0,0,0,0,0,54084,28000,-118299,0,0,0,0,0,4840,-5465,-212675,98685,-118299,0,0,0],[-73938,0,0,0,0,0,0,88460,122552,0,0,41353,-35073,0,0,42128,-53374,49189,11216,-95240,-84342,0,0,41353,0,0,0,-9957,-85078,-8341,0,0,0,0,0,10568,-31922,-71922,0,0,0,0,0,-1278,-85078,-137817,163958,11216,0,0,0],[37876,0,0,0,0,0,0,4335,37876,0,0,508735,77917,0,0,-212675,-118299,162115,67463,-65978,-94287,0,0,-18387,0,0,0,4840,4840,-18387,0,0,0,0,0,-5465,28000,-232837,0,0,0,0,0,54084,-78644,54842,98685,96367,0,0,0],[-69858,0,0,0,0,0,0,-8341,122552,0,0,392627,-35073,0,0,-95240,11216,-95240,-53374,49189,-84342,0,0,-8137,0,0,0,49189,-1278,-8341,0,0,0,0,0,-35073,-31922,-69858,0,0,0,0,0,11216,-53374,122552,-84342,-1278,0,0,0],[55640,0,0,0,0,0,0,27069,55640,0,0,23357,549454,0,0,-10250,102506,107285,55640,549454,229339,0,0,23357,0,0,0,-4303,-4303,23357,0,0,0,0,0,-10250,27069,107285,0,0,0,0,0,-10250,-4303,-10250,-66676,55640,0,0,0],[0,-212675,4840,54842,54084,-78644,98685,0,0,162115,-18387,0,0,93681,-78644,0,0,0,0,0,0,508735,178138,0,4335,-118299,4840,0,0,0,37876,-65978,67463,-94287,96367,0,0,0,-212675,54842,-5465,98685,-114834,0,0,0,0,0,167657,-232837,71719],[0,-95240,49189,122552,11216,-53374,-84342,0,0,-95240,-8341,0,0,88460,42128,0,0,0,0,0,0,88460,-137817,0,-8341,11216,-1278,0,0,0,122552,49189,-53374,-84342,-1278,0,0,0,-137817,-9957,-85078,163958,-85078,0,0,0,0,0,42128,-9957,163958],[0,4840,-212675,54842,-78644,54084,98685,0,0,-78644,93681,0,0,-18387,162115,0,0,0,0,0,0,508735,178138,0,4335,4840,-118299,0,0,0,-212675,54842,-5465,98685,-114834,0,0,0,37876,-65978,67463,-94287,96367,0,0,0,0,0,-232837,167657,71719],[0,49189,-95240,122552,-53374,11216,-84342,0,0,42128,88460,0,0,-8341,-95240,0,0,0,0,0,0,88460,-137817,0,-8341,-1278,11216,0,0,0,-137817,-9957,-85078,163958,-85078,0,0,0,122552,49189,-53374,-84342,-1278,0,0,0,0,0,-9957,42128,163958],[54842,0,0,0,0,0,0,-18387,-232837,0,0,93681,-114834,0,0,178138,171039,178138,167657,96367,71719,0,0,4335,0,0,0,96367,-65978,-18387,0,0,0,0,0,-114834,90746,54842,0,0,0,0,0,171039,167657,-232837,71719,-65978,0,0,0],[54842,0,0,0,0,0,0,93681,-114834,0,0,-18387,-232837,0,0,178138,178138,171039,96367,167657,71719,0,0,4335,0,0,0,-114834,54842,90746,0,0,0,0,0,96367,-18387,-65978,0,0,0,0,0,171039,-232837,167657,71719,-65978,0,0,0],[-9957,0,0,0,0,0,0,-8137,-9957,0,0,88460,-85078,0,0,385249,10568,-137817,42128,-1278,163958,0,0,-8341,0,0,0,-54193,-54193,-8341,0,0,0,0,0,-73938,41353,122552,0,0,0,0,0,-71922,33058,-69858,123476,49189,0,0,0],[-9957,0,0,0,0,0,0,88460,-85078,0,0,-8137,-9957,0,0,385249,-137817,10568,-1278,42128,163958,0,0,-8341,0,0,0,-73938,122552,41353,0,0,0,0,0,-54193,-8341,-54193,0,0,0,0,0,-71922,-69858,33058,123476,49189,0,0,0],[122552,0,0,0,0,0,0,88460,-73938,0,0,-8341,-69858,0,0,-137817,385249,-71922,-54193,33058,123476,0,0,-8341,0,0,0,-85078,-9957,41353,0,0,0,0,0,-1278,-8137,49189,0,0,0,0,0,10568,-9957,42128,163958,-54193,0,0,0],[-85078,0,0,0,0,0,0,88460,-9957,0,0,-31922,-85078,0,0,-53374,42128,-1278,10568,-137817,163958,0,0,41353,0,0,0,122552,-73938,-8341,0,0,0,0,0,11216,41353,11216,0,0,0,0,0,49189,-35073,-95240,-84342,-71922,0,0,0],[122552,0,0,0,0,0,0,-8341,-69858,0,0,88460,-73938,0,0,-137817,-71922,385249,33058,-54193,123476,0,0,-8341,0,0,0,-1278,49189,-8137,0,0,0,0,0,-85078,41353,-9957,0,0,0,0,0,10568,42128,-9957,163958,-54193,0,0,0],[-85078,0,0,0,0,0,0,-31922,-85078,0,0,88460,-9957,0,0,-53374,-1278,42128,-137817,10568,163958,0,0,41353,0,0,0,11216,11216,41353,0,0,0,0,0,122552,-8341,-73938,0,0,0,0,0,49189,-95240,-35073,-84342,-71922,0,0,0],[0,96129,-44946,71057,-44946,96129,-142550,0,0,-44946,-14436,0,0,253762,-44946,0,0,0,0,0,0,-14436,-44946,0,253762,96129,96129,0,0,0,-44946,71057,71057,-142550,71057,0,0,0,71057,96129,-44946,-142550,96129,0,0,0,0,0,71057,-44946,-142550],[0,167657,-232837,178138,96367,-114834,71719,0,0,-65978,-18387,0,0,93681,54842,0,0,0,0,0,0,4335,54842,0,508735,67463,-5465,0,0,0,37876,162115,-118299,-94287,54084,0,0,0,-212675,-78644,4840,98685,-78644,0,0,0,0,0,-212675,4840,98685],[0,77917,-65978,-118299,37876,67463,-94287,0,0,37876,4335,0,0,28000,96367,0,0,0,0,0,0,-18387,4840,0,90746,77917,167657,0,0,0,-65978,-118299,162115,-94287,-212675,0,0,0,171039,-114834,-232837,71719,-5465,0,0,0,0,0,54084,54842,98685],[0,-44946,96129,71057,96129,-44946,-142550,0,0,-44946,253762,0,0,-14436,-44946,0,0,0,0,0,0,-14436,-44946,0,253762,96129,96129,0,0,0,71057,96129,-44946,-142550,96129,0,0,0,-44946,71057,71057,-142550,71057,0,0,0,0,0,-44946,71057,-142550],[0,-232837,167657,178138,-114834,96367,71719,0,0,54842,93681,0,0,-18387,-65978,0,0,0,0,0,0,4335,54842,0,508735,-5465,67463,0,0,0,-212675,-78644,4840,98685,-78644,0,0,0,37876,162115,-118299,-94287,54084,0,0,0,0,0,4840,-212675,98685],[0,-65978,77917,-118299,67463,37876,-94287,0,0,96367,28000,0,0,4335,37876,0,0,0,0,0,0,-18387,4840,0,90746,167657,77917,0,0,0,171039,-114834,-232837,71719,-5465,0,0,0,-65978,-118299,162115,-94287,-212675,0,0,0,0,0,54842,54084,98685],[0,96367,-114834,171039,167657,-232837,71719,0,0,-65978,90746,0,0,-18387,54842,0,0,0,0,0,0,4335,-65978,0,28000,67463,-5465,0,0,0,-118299,77917,37876,-94287,77917,0,0,0,4840,54084,-212675,98685,162115,0,0,0,0,0,37876,-118299,-94287],[0,-114834,96367,171039,-232837,167657,71719,0,0,54842,-18387,0,0,90746,-65978,0,0,0,0,0,0,4335,-65978,0,28000,-5465,67463,0,0,0,4840,54084,-212675,98685,162115,0,0,0,-118299,77917,37876,-94287,77917,0,0,0,0,0,-118299,37876,-94287],[0,-54193,-73938,-71922,33058,-69858,123476,0,0,-54193,41353,0,0,-8341,122552,0,0,0,0,0,0,-8341,49189,0,41353,33058,-35073,0,0,0,-71922,-73938,-69858,123476,-35073,0,0,0,49189,11216,-95240,-84342,-95240,0,0,0,0,0,122552,11216,-84342],[0,-73938,-54193,-71922,-69858,33058,123476,0,0,122552,-8341,0,0,41353,-54193,0,0,0,0,0,0,-8341,49189,0,41353,-35073,33058,0,0,0,49189,11216,-95240,-84342,-95240,0,0,0,-71922,-73938,-69858,123476,-35073,0,0,0,0,0,11216,122552,-84342],[107285,0,0,0,0,0,0,23357,-10250,0,0,23357,-10250,0,0,107285,-10250,-10250,-4303,-4303,-66676,0,0,23357,0,0,0,549454,55640,27069,0,0,0,0,0,549454,27069,55640,0,0,0,0,0,102506,55640,55640,229339,-4303,0,0,0],[-118299,0,0,0,0,0,0,28000,54084,0,0,4335,-212675,0,0,4840,-78644,4840,54842,-5465,98685,0,0,90746,0,0,0,-5465,-114834,28000,0,0,0,0,0,-212675,93681,-118299,0,0,0,0,0,-78644,54842,54084,98685,-114834,0,0,0],[-71922,0,0,0,0,0,0,41353,10568,0,0,-8341,-137817,0,0,49189,42128,-1278,-9957,-85078,163958,0,0,41353,0,0,0,-35073,-73938,-31922,0,0,0,0,0,-95240,88460,11216,0,0,0,0,0,-53374,122552,11216,-84342,-85078,0,0,0],[-118299,0,0,0,0,0,0,4335,-212675,0,0,28000,54084,0,0,4840,4840,-78644,-5465,54842,98685,0,0,90746,0,0,0,-212675,-118299,93681,0,0,0,0,0,-5465,28000,-114834,0,0,0,0,0,-78644,54084,54842,98685,-114834,0,0,0],[-71922,0,0,0,0,0,0,-8341,-137817,0,0,41353,10568,0,0,49189,-1278,42128,-85078,-9957,163958,0,0,41353,0,0,0,-95240,11216,88460,0,0,0,0,0,-35073,-31922,-73938,0,0,0,0,0,-53374,11216,122552,-84342,-85078,0,0,0],[102506,0,0,0,0,0,0,27069,-10250,0,0,27069,-10250,0,0,-4303,-4303,-4303,-10250,-10250,-66676,0,0,964065,0,0,0,-10250,102506,27069,0,0,0,0,0,-10250,27069,102506,0,0,0,0,0,-4303,-10250,-10250,-66676,102506,0,0,0],[0,-5465,4840,54084,54842,-78644,98685,0,0,-232837,-18387,0,0,28000,4840,0,0,0,0,0,0,-18387,96367,0,28000,-114834,-78644,0,0,0,96367,171039,178138,71719,178138,0,0,0,54084,-5465,54842,98685,-114834,0,0,0,0,0,171039,-232837,71719],[0,-35073,49189,11216,122552,-53374,-84342,0,0,-69858,-8341,0,0,-31922,-1278,0,0,0,0,0,0,-8137,-1278,0,41353,-73938,42128,0,0,0,-54193,-71922,385249,123476,-137817,0,0,0,10568,-85078,-9957,163958,-85078,0,0,0,0,0,10568,-9957,163958],[0,54842,-78644,-212675,-5465,4840,98685,0,0,-232837,508735,0,0,4335,4840,0,0,0,0,0,0,-18387,37876,0,93681,-114834,-78644,0,0,0,178138,167657,96367,71719,67463,0,0,0,54842,-212675,54084,98685,-118299,0,0,0,0,0,-65978,162115,-94287],[0,-9957,42128,-137817,-85078,-1278,163958,0,0,-9957,88460,0,0,-8341,49189,0,0,0,0,0,0,-8341,122552,0,88460,-85078,-53374,0,0,0,-137817,42128,-1278,163958,-53374,0,0,0,122552,-95240,11216,-84342,11216,0,0,0,0,0,49189,-95240,-84342],[0,54842,54084,4840,-5465,-212675,98685,0,0,-114834,28000,0,0,4335,-118299,0,0,0,0,0,0,90746,-118299,0,-18387,-232837,162115,0,0,0,171039,96367,167657,71719,67463,0,0,0,-65978,37876,77917,-94287,37876,0,0,0,0,0,-65978,77917,-94287],[0,-9957,10568,-1278,-85078,-137817,163958,0,0,-85078,-31922,0,0,-8341,-71922,0,0,0,0,0,0,41353,11216,0,-8137,-9957,385249,0,0,0,10568,-1278,42128,163958,-53374,0,0,0,-54193,-69858,-73938,123476,122552,0,0,0,0,0,49189,-35073,-84342],[0,-85078,-1278,10568,-9957,42128,163958,0,0,-9957,-8137,0,0,41353,49189,0,0,0,0,0,0,-8341,-54193,0,-31922,-85078,-53374,0,0,0,-1278,10568,-137817,163958,385249,0,0,0,11216,-35073,122552,-84342,-73938,0,0,0,0,0,-71922,-69858,123476],[0,122552,11216,49189,-35073,-95240,-84342,0,0,-73938,41353,0,0,-8341,11216,0,0,0,0,0,0,41353,-71922,0,-8341,-69858,-95240,0,0,0,-71922,-54193,33058,123476,33058,0,0,0,49189,122552,-35073,-84342,-69858,0,0,0,0,0,-54193,-73938,123476],[4840,0,0,0,0,0,0,28000,-78644,0,0,4335,4840,0,0,-118299,54084,-212675,54842,-5465,98685,0,0,-18387,0,0,0,67463,96367,508735,0,0,0,0,0,37876,-18387,37876,0,0,0,0,0,162115,-65978,77917,-94287,-232837,0,0,0],[49189,0,0,0,0,0,0,41353,42128,0,0,-8341,-1278,0,0,-71922,10568,-137817,-9957,-85078,163958,0,0,-8341,0,0,0,33058,-54193,88460,0,0,0,0,0,-69858,-8137,122552,0,0,0,0,0,385249,-54193,-73938,123476,-9957,0,0,0],[11216,0,0,0,0,0,0,-8341,-95240,0,0,-31922,11216,0,0,-1278,49189,-53374,-35073,122552,-84342,0,0,41353,0,0,0,-137817,-71922,88460,0,0,0,0,0,-85078,41353,-85078,0,0,0,0,0,42128,10568,-9957,163958,-73938,0,0,0],[-1278,0,0,0,0,0,0,-31922,-53374,0,0,-8341,49189,0,0,11216,11216,-95240,122552,-35073,-84342,0,0,-8137,0,0,0,-53374,-1278,392627,0,0,0,0,0,122552,-8341,-69858,0,0,0,0,0,-95240,49189,-35073,-84342,-69858,0,0,0],[0,-78644,54842,-212675,4840,-5465,98685,0,0,4840,4335,0,0,508735,-232837,0,0,0,0,0,0,-18387,37876,0,93681,-78644,-114834,0,0,0,54842,-212675,54084,98685,-118299,0,0,0,178138,167657,96367,71719,67463,0,0,0,0,0,162115,-65978,-94287],[0,42128,-9957,-137817,-1278,-85078,163958,0,0,49189,-8341,0,0,88460,-9957,0,0,0,0,0,0,-8341,122552,0,88460,-53374,-85078,0,0,0,122552,-95240,11216,-84342,11216,0,0,0,-137817,42128,-1278,163958,-53374,0,0,0,0,0,-95240,49189,-84342],[0,54084,54842,4840,-212675,-5465,98685,0,0,-118299,4335,0,0,28000,-114834,0,0,0,0,0,0,90746,-118299,0,-18387,162115,-232837,0,0,0,-65978,37876,77917,-94287,37876,0,0,0,171039,96367,167657,71719,67463,0,0,0,0,0,77917,-65978,-94287],[0,10568,-9957,-1278,-137817,-85078,163958,0,0,-71922,-8341,0,0,-31922,-85078,0,0,0,0,0,0,41353,11216,0,-8137,385249,-9957,0,0,0,-54193,-69858,-73938,123476,122552,0,0,0,10568,-1278,42128,163958,-53374,0,0,0,0,0,-35073,49189,-84342],[0,4840,-5465,54084,-78644,54842,98685,0,0,4840,28000,0,0,-18387,-232837,0,0,0,0,0,0,-18387,96367,0,28000,-78644,-114834,0,0,0,54084,-5465,54842,98685,-114834,0,0,0,96367,171039,178138,71719,178138,0,0,0,0,0,-232837,171039,71719],[0,49189,-35073,11216,-53374,122552,-84342,0,0,-1278,-31922,0,0,-8341,-69858,0,0,0,0,0,0,-8137,-1278,0,41353,42128,-73938,0,0,0,10568,-85078,-9957,163958,-85078,0,0,0,-54193,-71922,385249,123476,-137817,0,0,0,0,0,-9957,10568,163958],[0,-1278,-85078,10568,42128,-9957,163958,0,0,49189,41353,0,0,-8137,-9957,0,0,0,0,0,0,-8341,-54193,0,-31922,-53374,-85078,0,0,0,11216,-35073,122552,-84342,-73938,0,0,0,-1278,10568,-137817,163958,385249,0,0,0,0,0,-69858,-71922,123476],[0,11216,122552,49189,-95240,-35073,-84342,0,0,11216,-8341,0,0,41353,-73938,0,0,0,0,0,0,41353,-71922,0,-8341,-95240,-69858,0,0,0,49189,122552,-35073,-84342,-69858,0,0,0,-71922,-54193,33058,123476,33058,0,0,0,0,0,-73938,-54193,123476],[4840,0,0,0,0,0,0,4335,4840,0,0,28000,-78644,0,0,-118299,-212675,54084,-5465,54842,98685,0,0,-18387,0,0,0,37876,37876,-18387,0,0,0,0,0,67463,508735,96367,0,0,0,0,0,162115,77917,-65978,-94287,-232837,0,0,0],[49189,0,0,0,0,0,0,-8341,-1278,0,0,41353,42128,0,0,-71922,-137817,10568,-85078,-9957,163958,0,0,-8341,0,0,0,-69858,122552,-8137,0,0,0,0,0,33058,88460,-54193,0,0,0,0,0,385249,-73938,-54193,123476,-9957,0,0,0],[-1278,0,0,0,0,0,0,-8341,49189,0,0,-31922,-53374,0,0,11216,-95240,11216,-35073,122552,-84342,0,0,-8137,0,0,0,122552,-69858,-8341,0,0,0,0,0,-53374,392627,-1278,0,0,0,0,0,-95240,-35073,49189,-84342,-69858,0,0,0],[11216,0,0,0,0,0,0,-31922,11216,0,0,-8341,-95240,0,0,-1278,-53374,49189,122552,-35073,-84342,0,0,41353,0,0,0,-85078,-85078,41353,0,0,0,0,0,-137817,88460,-71922,0,0,0,0,0,42128,-9957,10568,163958,-73938,0,0,0],[0,-10250,-4303,-10250,-10250,-4303,-66676,0,0,107285,23357,0,0,27069,-4303,0,0,0,0,0,0,23357,55640,0,27069,102506,-4303,0,0,0,55640,549454,55640,229339,55640,0,0,0,-10250,-10250,-10250,-66676,102506,0,0,0,0,0,549454,107285,229339],[0,-4303,-10250,-10250,-4303,-10250,-66676,0,0,-4303,27069,0,0,23357,107285,0,0,0,0,0,0,23357,55640,0,27069,-4303,102506,0,0,0,-10250,-10250,-10250,-66676,102506,0,0,0,55640,549454,55640,229339,55640,0,0,0,0,0,107285,549454,229339],[-4303,0,0,0,0,0,0,27069,-4303,0,0,27069,-4303,0,0,102506,-10250,-10250,-10250,-10250,-66676,0,0,23357,0,0,0,55640,55640,23357,0,0,0,0,0,55640,23357,55640,0,0,0,0,0,107285,549454,549454,229339,107285,0,0,0]],[[549454,549454,107285,55640,55640,102506,229339,0,0,0,0,23357,55640,27069,-10250,0,0,0,0,0,0,0,0,27069,23357,55640,-10250,0,0,0,0,0,0,0,0,107285,23357,-10250,-10250,-4303,-4303,-66676,-4303,0,0,0,0,0,0,0,0],[96129,-44946,71057,-44946,96129,71057,-142550,0,0,0,0,253762,-44946,-14436,71057,0,0,0,0,0,0,0,0,253762,-14436,-44946,71057,0,0,0,0,0,0,0,0,-44946,-14436,96129,-44946,-44946,96129,-142550,-44946,0,0,0,0,0,0,0,0],[77917,-65978,162115,37876,67463,-118299,-94287,0,0,0,0,508735,37876,4335,-212675,0,0,0,0,0,0,0,0,28000,-18387,96367,54084,0,0,0,0,0,0,0,0,-232837,-18387,-5465,54842,4840,-78644,98685,4840,0,0,0,0,0,0,0,0],[167657,-232837,171039,96367,-114834,178138,71719,0,0,0,0,90746,-65978,-18387,171039,0,0,0,0,0,0,0,0,93681,-18387,54842,178138,0,0,0,0,0,0,0,0,-65978,4335,167657,96367,-232837,-114834,71719,54842,0,0,0,0,0,0,0,0],[67463,37876,-118299,-65978,77917,162115,-94287,0,0,0,0,28000,96367,-18387,54084,0,0,0,0,0,0,0,0,508735,4335,37876,-212675,0,0,0,0,0,0,0,0,4840,-18387,-78644,4840,54842,-5465,98685,-232837,0,0,0,0,0,0,0,0],[33058,-69858,-71922,-54193,-73938,385249,123476,0,0,0,0,41353,-54193,-8137,10568,0,0,0,0,0,0,0,0,88460,-8341,122552,-137817,0,0,0,0,0,0,0,0,49189,-8341,42128,-1278,-9957,-85078,163958,-9957,0,0,0,0,0,0,0,0],[-44946,96129,71057,96129,-44946,71057,-142550,0,0,0,0,-14436,-44946,253762,71057,0,0,0,0,0,0,0,0,-14436,253762,-44946,71057,0,0,0,0,0,0,0,0,-44946,-14436,-44946,96129,96129,-44946,-142550,-44946,0,0,0,0,0,0,0,0],[-65978,77917,162115,67463,37876,-118299,-94287,0,0,0,0,-18387,96367,28000,54084,0,0,0,0,0,0,0,0,4335,508735,37876,-212675,0,0,0,0,0,0,0,0,-232837,-18387,54842,-5465,-78644,4840,98685,4840,0,0,0,0,0,0,0,0],[-232837,167657,171039,-114834,96367,178138,71719,0,0,0,0,-18387,54842,93681,178138,0,0,0,0,0,0,0,0,-18387,90746,-65978,171039,0,0,0,0,0,0,0,0,-65978,4335,96367,167657,-114834,-232837,71719,54842,0,0,0,0,0,0,0,0],[37876,67463,-118299,77917,-65978,162115,-94287,0,0,0,0,4335,37876,508735,-212675,0,0,0,0,0,0,0,0,-18387,28000,96367,54084,0,0,0,0,0,0,0,0,4840,-18387,4840,-78644,-5465,54842,98685,-232837,0,0,0,0,0,0,0,0],[-69858,33058,-71922,-73938,-54193,385249,123476,0,0,0,0,-8341,122552,88460,-137817,0,0,0,0,0,0,0,0,-8137,41353,-54193,10568,0,0,0,0,0,0,0,0,49189,-8341,-1278,42128,-85078,-9957,163958,-9957,0,0,0,0,0,0,0,0],[96367,-114834,178138,167657,-232837,171039,71719,0,0,0,0,-18387,-65978,90746,171039,0,0,0,0,0,0,0,0,-18387,93681,54842,178138,0,0,0,0,0,0,0,0,54842,4335,-232837,-114834,167657,96367,71719,-65978,0,0,0,0,0,0,0,0],[-54193,-73938,385249,33058,-69858,-71922,123476,0,0,0,0,-8137,-54193,41353,10568,0,0,0,0,0,0,0,0,-8341,88460,122552,-137817,0,0,0,0,0,0,0,0,-9957,-8341,-9957,-85078,42128,-1278,163958,49189,0,0,0,0,0,0,0,0],[-114834,96367,178138,-232837,167657,171039,71719,0,0,0,0,93681,54842,-18387,178138,0,0,0,0,0,0,0,0,90746,-18387,-65978,171039,0,0,0,0,0,0,0,0,54842,4335,-114834,-232837,96367,167657,71719,-65978,0,0,0,0,0,0,0,0],[-73938,-54193,385249,-69858,33058,-71922,123476,0,0,0,0,88460,122552,-8341,-137817,0,0,0,0,0,0,0,0,41353,-8137,-54193,10568,0,0,0,0,0,0,0,0,-9957,-8341,-85078,-9957,-1278,42128,163958,49189,0,0,0,0,0,0,0,0],[55640,55640,102506,549454,549454,107285,229339,0,0,0,0,27069,55640,23357,-10250,0,0,0,0,0,0,0,0,23357,27069,55640,-10250,0,0,0,0,0,0,0,0,-4303,23357,-4303,-4303,-10250,-10250,-66676,107285,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,253762,-44946,71057,-14436,0,0,0,0,96129,96129,-44946,71057,71057,-142550,253762,71057,0,0,0,0,-44946,96129,-14436,-44946,-44946,96129,-142550,-44946,0,0,0,0,0,0,0,0,-44946,96129,71057,-142550,71057,96129,-44946,-142550],[0,0,0,0,0,0,0,90746,-65978,171039,-18387,0,0,0,0,77917,77917,37876,162115,-118299,-94287,28000,54084,0,0,0,0,-65978,167657,4335,96367,-232837,-114834,71719,54842,0,0,0,0,0,0,0,0,37876,67463,-118299,-94287,-212675,-5465,4840,98685],[0,0,0,0,0,0,0,508735,37876,-212675,4335,0,0,0,0,167657,67463,-65978,-118299,162115,-94287,93681,-212675,0,0,0,0,-232837,-5465,-18387,54842,4840,-78644,98685,4840,0,0,0,0,0,0,0,0,96367,-114834,178138,71719,54084,-78644,54842,98685],[0,0,0,0,0,0,0,23357,55640,-10250,27069,0,0,0,0,549454,55640,549454,102506,107285,229339,27069,-10250,0,0,0,0,107285,-10250,23357,-10250,-4303,-4303,-66676,-4303,0,0,0,0,0,0,0,0,55640,102506,55640,229339,-10250,-4303,-10250,-66676],[0,0,0,0,0,0,0,28000,96367,54084,-18387,0,0,0,0,-5465,-114834,-232837,178138,171039,71719,28000,171039,0,0,0,0,4840,-78644,-18387,4840,54842,-5465,98685,-232837,0,0,0,0,0,0,0,0,54842,-78644,54084,98685,178138,-114834,96367,71719],[0,0,0,0,0,0,0,41353,-54193,10568,-8137,0,0,0,0,-35073,-73938,-69858,385249,-71922,123476,-31922,10568,0,0,0,0,49189,42128,-8341,-1278,-9957,-85078,163958,-9957,0,0,0,0,0,0,0,0,122552,-53374,11216,-84342,-137817,-85078,-1278,163958],[0,0,0,0,0,0,0,-14436,-44946,71057,253762,0,0,0,0,71057,71057,71057,96129,-44946,-142550,253762,96129,0,0,0,0,-44946,-44946,-14436,96129,96129,-44946,-142550,-44946,0,0,0,0,0,0,0,0,71057,96129,-44946,-142550,-44946,96129,71057,-142550],[0,0,0,0,0,0,0,-18387,96367,54084,28000,0,0,0,0,171039,178138,171039,-114834,-232837,71719,28000,-5465,0,0,0,0,-232837,54842,-18387,-5465,-78644,4840,98685,4840,0,0,0,0,0,0,0,0,178138,-114834,96367,71719,54842,-78644,54084,98685],[0,0,0,0,0,0,0,-18387,54842,178138,93681,0,0,0,0,162115,54084,-212675,-78644,4840,98685,508735,-78644,0,0,0,0,-65978,96367,4335,167657,-114834,-232837,71719,54842,0,0,0,0,0,0,0,0,-118299,67463,37876,-94287,4840,-5465,-212675,98685],[0,0,0,0,0,0,0,-18387,-65978,171039,90746,0,0,0,0,54084,162115,-118299,77917,37876,-94287,28000,77917,0,0,0,0,54842,-232837,4335,-114834,167657,96367,71719,-65978,0,0,0,0,0,0,0,0,-212675,-5465,4840,98685,37876,67463,-118299,-94287],[0,0,0,0,0,0,0,-8137,-54193,10568,41353,0,0,0,0,10568,385249,-71922,-73938,-69858,123476,-31922,-35073,0,0,0,0,-9957,-9957,-8341,-85078,42128,-1278,163958,49189,0,0,0,0,0,0,0,0,-137817,-85078,-1278,163958,122552,-53374,11216,-84342],[0,0,0,0,0,0,0,93681,54842,178138,-18387,0,0,0,0,-78644,-78644,4840,54084,-212675,98685,508735,162115,0,0,0,0,54842,-114834,4335,-232837,96367,167657,71719,-65978,0,0,0,0,0,0,0,0,4840,-5465,-212675,98685,-118299,67463,37876,-94287],[0,0,0,0,0,0,0,88460,122552,-137817,-8341,0,0,0,0,42128,-53374,49189,11216,-95240,-84342,88460,-95240,0,0,0,0,-9957,-85078,-8341,-9957,-1278,42128,163958,49189,0,0,0,0,0,0,0,0,-1278,-85078,-137817,163958,11216,-53374,122552,-84342],[0,0,0,0,0,0,0,4335,37876,-212675,508735,0,0,0,0,-212675,-118299,162115,67463,-65978,-94287,93681,167657,0,0,0,0,4840,4840,-18387,-78644,-5465,54842,98685,-232837,0,0,0,0,0,0,0,0,54084,-78644,54842,98685,96367,-114834,178138,71719],[0,0,0,0,0,0,0,-8341,122552,-137817,88460,0,0,0,0,-95240,11216,-95240,-53374,49189,-84342,88460,42128,0,0,0,0,49189,-1278,-8341,42128,-85078,-9957,163958,-9957,0,0,0,0,0,0,0,0,11216,-53374,122552,-84342,-1278,-85078,-137817,163958],[0,0,0,0,0,0,0,27069,55640,-10250,23357,0,0,0,0,-10250,102506,107285,55640,549454,229339,27069,549454,0,0,0,0,-4303,-4303,23357,-4303,-10250,-10250,-66676,107285,0,0,0,0,0,0,0,0,-10250,-4303,-10250,-66676,55640,102506,55640,229339],[-5465,-212675,4840,54842,54084,-78644,98685,0,0,0,0,28000,-114834,93681,-78644,0,0,0,0,0,0,0,0,28000,4335,-118299,4840,0,0,0,0,0,0,0,0,-118299,90746,54084,-212675,54842,-5465,98685,-114834,0,0,0,0,0,0,0,0],[-35073,-95240,49189,122552,11216,-53374,-84342,0,0,0,0,41353,-73938,88460,42128,0,0,0,0,0,0,0,0,-31922,-8341,11216,-1278,0,0,0,0,0,0,0,0,-71922,41353,10568,-137817,-9957,-85078,163958,-85078,0,0,0,0,0,0,0,0],[-5465,4840,-212675,54842,-78644,54084,98685,0,0,0,0,508735,-232837,-18387,162115,0,0,0,0,0,0,0,0,28000,4335,4840,-118299,0,0,0,0,0,0,0,0,37876,-18387,77917,37876,-65978,67463,-94287,96367,0,0,0,0,0,0,0,0],[-35073,49189,-95240,122552,-53374,11216,-84342,0,0,0,0,392627,-69858,-8341,-95240,0,0,0,0,0,0,0,0,-31922,-8341,-1278,11216,0,0,0,0,0,0,0,0,-69858,-8137,-35073,122552,49189,-53374,-84342,-1278,0,0,0,0,0,0,0,0],[54842,54084,-78644,-5465,-212675,4840,98685,0,0,0,0,93681,-114834,28000,-78644,0,0,0,0,0,0,0,0,4335,28000,-118299,4840,0,0,0,0,0,0,0,0,-114834,90746,54842,-5465,54084,-212675,98685,-118299,0,0,0,0,0,0,0,0],[54842,-78644,54084,-5465,4840,-212675,98685,0,0,0,0,-18387,-232837,508735,162115,0,0,0,0,0,0,0,0,4335,28000,4840,-118299,0,0,0,0,0,0,0,0,96367,-18387,-65978,67463,77917,37876,-94287,37876,0,0,0,0,0,0,0,0],[-9957,10568,42128,-85078,-137817,-1278,163958,0,0,0,0,88460,-85078,-31922,-53374,0,0,0,0,0,0,0,0,-8341,41353,-71922,49189,0,0,0,0,0,0,0,0,-73938,41353,122552,-35073,11216,-95240,-84342,11216,0,0,0,0,0,0,0,0],[-9957,42128,10568,-85078,-1278,-137817,163958,0,0,0,0,-8137,-9957,88460,385249,0,0,0,0,0,0,0,0,-8341,41353,49189,-71922,0,0,0,0,0,0,0,0,-54193,-8341,-54193,33058,-73938,-69858,123476,122552,0,0,0,0,0,0,0,0],[122552,-53374,11216,-35073,49189,-95240,-84342,0,0,0,0,-8341,-69858,392627,-95240,0,0,0,0,0,0,0,0,-8341,-31922,-1278,11216,0,0,0,0,0,0,0,0,-1278,-8137,49189,-53374,-35073,122552,-84342,-69858,0,0,0,0,0,0,0,0],[-85078,-137817,-1278,-9957,10568,42128,163958,0,0,0,0,-31922,-85078,88460,-53374,0,0,0,0,0,0,0,0,41353,-8341,-71922,49189,0,0,0,0,0,0,0,0,11216,41353,11216,-95240,122552,-35073,-84342,-73938,0,0,0,0,0,0,0,0],[122552,11216,-53374,-35073,-95240,49189,-84342,0,0,0,0,88460,-73938,41353,42128,0,0,0,0,0,0,0,0,-8341,-31922,11216,-1278,0,0,0,0,0,0,0,0,-85078,41353,-9957,-85078,10568,-137817,163958,-71922,0,0,0,0,0,0,0,0],[-85078,-1278,-137817,-9957,42128,10568,163958,0,0,0,0,88460,-9957,-8137,385249,0,0,0,0,0,0,0,0,41353,-8341,49189,-71922,0,0,0,0,0,0,0,0,122552,-8341,-73938,-69858,-54193,33058,123476,-54193,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,253762,71057,-44946,-14436,0,0,0,0,-44946,96129,-44946,-44946,96129,-142550,-14436,-44946,0,0,0,0,96129,96129,253762,-44946,71057,71057,-142550,71057,0,0,0,0,0,0,0,0,96129,-44946,71057,-142550,96129,71057,-44946,-142550],[0,0,0,0,0,0,0,90746,171039,-65978,-18387,0,0,0,0,-65978,167657,96367,-232837,-114834,71719,4335,54842,0,0,0,0,77917,77917,28000,37876,162115,-118299,-94287,54084,0,0,0,0,0,0,0,0,67463,37876,-118299,-94287,-5465,-212675,4840,98685],[0,0,0,0,0,0,0,508735,-212675,37876,4335,0,0,0,0,-232837,-5465,54842,4840,-78644,98685,-18387,4840,0,0,0,0,167657,67463,93681,-65978,-118299,162115,-94287,-212675,0,0,0,0,0,0,0,0,-114834,96367,178138,71719,-78644,54084,54842,98685],[0,0,0,0,0,0,0,-14436,71057,-44946,253762,0,0,0,0,-44946,-44946,96129,96129,-44946,-142550,-14436,-44946,0,0,0,0,71057,71057,253762,71057,96129,-44946,-142550,96129,0,0,0,0,0,0,0,0,96129,71057,-44946,-142550,96129,-44946,71057,-142550],[0,0,0,0,0,0,0,-18387,178138,54842,93681,0,0,0,0,-65978,96367,167657,-114834,-232837,71719,4335,54842,0,0,0,0,162115,54084,508735,-212675,-78644,4840,98685,-78644,0,0,0,0,0,0,0,0,67463,-118299,37876,-94287,-5465,4840,-212675,98685],[0,0,0,0,0,0,0,-18387,54084,96367,28000,0,0,0,0,-232837,54842,-5465,-78644,4840,98685,-18387,4840,0,0,0,0,171039,178138,28000,171039,-114834,-232837,71719,-5465,0,0,0,0,0,0,0,0,-114834,178138,96367,71719,-78644,54842,54084,98685],[0,0,0,0,0,0,0,-18387,171039,-65978,90746,0,0,0,0,54842,-232837,-114834,167657,96367,71719,4335,-65978,0,0,0,0,54084,162115,28000,-118299,77917,37876,-94287,77917,0,0,0,0,0,0,0,0,-5465,-212675,4840,98685,67463,37876,-118299,-94287],[0,0,0,0,0,0,0,93681,178138,54842,-18387,0,0,0,0,54842,-114834,-232837,96367,167657,71719,4335,-65978,0,0,0,0,-78644,-78644,508735,4840,54084,-212675,98685,162115,0,0,0,0,0,0,0,0,-5465,4840,-212675,98685,67463,-118299,37876,-94287],[0,0,0,0,0,0,0,-8137,10568,-54193,41353,0,0,0,0,-9957,-9957,-85078,42128,-1278,163958,-8341,49189,0,0,0,0,10568,385249,-31922,-71922,-73938,-69858,123476,-35073,0,0,0,0,0,0,0,0,-85078,-137817,-1278,163958,-53374,122552,11216,-84342],[0,0,0,0,0,0,0,88460,-137817,122552,-8341,0,0,0,0,-9957,-85078,-9957,-1278,42128,163958,-8341,49189,0,0,0,0,42128,-53374,88460,49189,11216,-95240,-84342,-95240,0,0,0,0,0,0,0,0,-85078,-1278,-137817,163958,-53374,11216,122552,-84342],[0,0,0,0,0,0,0,23357,-10250,55640,27069,0,0,0,0,107285,-10250,-10250,-4303,-4303,-66676,23357,-4303,0,0,0,0,549454,55640,27069,549454,102506,107285,229339,-10250,0,0,0,0,0,0,0,0,102506,55640,55640,229339,-4303,-10250,-10250,-66676],[0,0,0,0,0,0,0,28000,54084,96367,-18387,0,0,0,0,4840,-78644,4840,54842,-5465,98685,-18387,-232837,0,0,0,0,-5465,-114834,28000,-232837,178138,171039,71719,171039,0,0,0,0,0,0,0,0,-78644,54842,54084,98685,-114834,178138,96367,71719],[0,0,0,0,0,0,0,41353,10568,-54193,-8137,0,0,0,0,49189,42128,-1278,-9957,-85078,163958,-8341,-9957,0,0,0,0,-35073,-73938,-31922,-69858,385249,-71922,123476,10568,0,0,0,0,0,0,0,0,-53374,122552,11216,-84342,-85078,-137817,-1278,163958],[0,0,0,0,0,0,0,4335,-212675,37876,508735,0,0,0,0,4840,4840,-78644,-5465,54842,98685,-18387,-232837,0,0,0,0,-212675,-118299,93681,162115,67463,-65978,-94287,167657,0,0,0,0,0,0,0,0,-78644,54084,54842,98685,-114834,96367,178138,71719],[0,0,0,0,0,0,0,-8341,-137817,122552,88460,0,0,0,0,49189,-1278,42128,-85078,-9957,163958,-8341,-9957,0,0,0,0,-95240,11216,88460,-95240,-53374,49189,-84342,42128,0,0,0,0,0,0,0,0,-53374,11216,122552,-84342,-85078,-1278,-137817,163958],[0,0,0,0,0,0,0,27069,-10250,55640,23357,0,0,0,0,-4303,-4303,-4303,-10250,-10250,-66676,23357,107285,0,0,0,0,-10250,102506,27069,107285,55640,549454,229339,549454,0,0,0,0,0,0,0,0,-4303,-10250,-10250,-66676,102506,55640,55640,229339],[-212675,-5465,4840,54084,54842,-78644,98685,0,0,0,0,4335,-118299,28000,4840,0,0,0,0,0,0,0,0,93681,28000,-114834,-78644,0,0,0,0,0,0,0,0,-118299,90746,-212675,54084,-5465,54842,98685,-114834,0,0,0,0,0,0,0,0],[-95240,-35073,49189,11216,122552,-53374,-84342,0,0,0,0,-8341,11216,-31922,-1278,0,0,0,0,0,0,0,0,88460,41353,-73938,42128,0,0,0,0,0,0,0,0,-71922,41353,-137817,10568,-85078,-9957,163958,-85078,0,0,0,0,0,0,0,0],[54084,54842,-78644,-212675,-5465,4840,98685,0,0,0,0,28000,-118299,4335,4840,0,0,0,0,0,0,0,0,28000,93681,-114834,-78644,0,0,0,0,0,0,0,0,-114834,90746,-5465,54842,-212675,54084,98685,-118299,0,0,0,0,0,0,0,0],[10568,-9957,42128,-137817,-85078,-1278,163958,0,0,0,0,41353,-71922,-8341,49189,0,0,0,0,0,0,0,0,-31922,88460,-85078,-53374,0,0,0,0,0,0,0,0,-73938,41353,-35073,122552,-95240,11216,-84342,11216,0,0,0,0,0,0,0,0],[-78644,54842,54084,4840,-5465,-212675,98685,0,0,0,0,28000,4840,4335,-118299,0,0,0,0,0,0,0,0,508735,-18387,-232837,162115,0,0,0,0,0,0,0,0,96367,-18387,67463,-65978,37876,77917,-94287,37876,0,0,0,0,0,0,0,0],[42128,-9957,10568,-1278,-85078,-137817,163958,0,0,0,0,41353,49189,-8341,-71922,0,0,0,0,0,0,0,0,88460,-8137,-9957,385249,0,0,0,0,0,0,0,0,-54193,-8341,33058,-54193,-69858,-73938,123476,122552,0,0,0,0,0,0,0,0],[-137817,-85078,-1278,10568,-9957,42128,163958,0,0,0,0,-8341,-71922,41353,49189,0,0,0,0,0,0,0,0,88460,-31922,-85078,-53374,0,0,0,0,0,0,0,0,11216,41353,-95240,11216,-35073,122552,-84342,-73938,0,0,0,0,0,0,0,0],[-53374,122552,11216,49189,-35073,-95240,-84342,0,0,0,0,-31922,-1278,-8341,11216,0,0,0,0,0,0,0,0,392627,-8341,-69858,-95240,0,0,0,0,0,0,0,0,-1278,-8137,-53374,49189,122552,-35073,-84342,-69858,0,0,0,0,0,0,0,0],[4840,-5465,-212675,-78644,54842,54084,98685,0,0,0,0,4335,4840,28000,-118299,0,0,0,0,0,0,0,0,-18387,508735,-232837,162115,0,0,0,0,0,0,0,0,37876,-18387,37876,77917,67463,-65978,-94287,96367,0,0,0,0,0,0,0,0],[49189,-35073,-95240,-53374,122552,11216,-84342,0,0,0,0,-8341,-1278,-31922,11216,0,0,0,0,0,0,0,0,-8341,392627,-69858,-95240,0,0,0,0,0,0,0,0,-69858,-8137,122552,-35073,-53374,49189,-84342,-1278,0,0,0,0,0,0,0,0],[11216,122552,-53374,-95240,-35073,49189,-84342,0,0,0,0,-31922,11216,-8341,-1278,0,0,0,0,0,0,0,0,41353,88460,-73938,42128,0,0,0,0,0,0,0,0,-85078,41353,-85078,-9957,-137817,10568,163958,-71922,0,0,0,0,0,0,0,0],[-1278,-85078,-137817,42128,-9957,10568,163958,0,0,0,0,-8341,49189,41353,-71922,0,0,0,0,0,0,0,0,-8137,88460,-9957,385249,0,0,0,0,0,0,0,0,122552,-8341,-69858,-73938,33058,-54193,123476,-54193,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,28000,-118299,4840,4335,0,0,0,0,96367,67463,-65978,37876,77917,-94287,-18387,37876,0,0,0,0,-114834,-5465,90746,54842,-212675,54084,98685,-118299,0,0,0,0,0,0,0,0,167657,-232837,171039,71719,77917,162115,-65978,-94287],[0,0,0,0,0,0,0,41353,-71922,49189,-8341,0,0,0,0,-54193,33058,-54193,-69858,-73938,123476,-8341,122552,0,0,0,0,-73938,-35073,41353,122552,-95240,11216,-84342,11216,0,0,0,0,0,0,0,0,33058,-69858,-71922,123476,-35073,-95240,49189,-84342],[0,0,0,0,0,0,0,28000,4840,-118299,4335,0,0,0,0,-114834,-5465,54842,-212675,54084,98685,90746,-118299,0,0,0,0,96367,67463,-18387,-65978,37876,77917,-94287,37876,0,0,0,0,0,0,0,0,-232837,167657,171039,71719,162115,77917,-65978,-94287],[0,0,0,0,0,0,0,41353,49189,-71922,-8341,0,0,0,0,-73938,-35073,122552,-95240,11216,-84342,41353,11216,0,0,0,0,-54193,33058,-8341,-54193,-69858,-73938,123476,122552,0,0,0,0,0,0,0,0,-69858,33058,-71922,123476,-95240,-35073,49189,-84342],[0,0,0,0,0,0,0,4335,-118299,4840,28000,0,0,0,0,37876,37876,77917,67463,-65978,-94287,-18387,96367,0,0,0,0,-118299,-212675,90746,54084,-5465,54842,98685,-114834,0,0,0,0,0,0,0,0,77917,162115,-65978,-94287,167657,-232837,171039,71719],[0,0,0,0,0,0,0,-8341,11216,-1278,-31922,0,0,0,0,-69858,122552,-35073,-53374,49189,-84342,-8137,-1278,0,0,0,0,-71922,-137817,41353,10568,-85078,-9957,163958,-85078,0,0,0,0,0,0,0,0,-73938,385249,-54193,123476,42128,-9957,10568,163958],[0,0,0,0,0,0,0,-8341,-71922,49189,41353,0,0,0,0,122552,-69858,-73938,33058,-54193,123476,-8341,-54193,0,0,0,0,11216,-95240,41353,11216,-35073,122552,-84342,-73938,0,0,0,0,0,0,0,0,-35073,-95240,49189,-84342,33058,-69858,-71922,123476],[0,0,0,0,0,0,0,-31922,-1278,11216,-8341,0,0,0,0,-85078,-85078,-9957,-137817,10568,163958,41353,-71922,0,0,0,0,-1278,-53374,-8137,49189,122552,-35073,-84342,-69858,0,0,0,0,0,0,0,0,-9957,42128,10568,163958,385249,-73938,-54193,123476],[0,0,0,0,0,0,0,4335,4840,-118299,28000,0,0,0,0,-118299,-212675,54084,-5465,54842,98685,90746,-114834,0,0,0,0,37876,37876,-18387,77917,67463,-65978,-94287,96367,0,0,0,0,0,0,0,0,162115,77917,-65978,-94287,-232837,167657,171039,71719],[0,0,0,0,0,0,0,-8341,-1278,11216,-31922,0,0,0,0,-71922,-137817,10568,-85078,-9957,163958,41353,-85078,0,0,0,0,-69858,122552,-8137,-35073,-53374,49189,-84342,-1278,0,0,0,0,0,0,0,0,385249,-73938,-54193,123476,-9957,42128,10568,163958],[0,0,0,0,0,0,0,-8341,49189,-71922,41353,0,0,0,0,11216,-95240,11216,-35073,122552,-84342,41353,-73938,0,0,0,0,122552,-69858,-8341,-73938,33058,-54193,123476,-54193,0,0,0,0,0,0,0,0,-95240,-35073,49189,-84342,-69858,33058,-71922,123476],[0,0,0,0,0,0,0,-31922,11216,-1278,-8341,0,0,0,0,-1278,-53374,49189,122552,-35073,-84342,-8137,-69858,0,0,0,0,-85078,-85078,41353,-9957,-137817,10568,163958,-71922,0,0,0,0,0,0,0,0,42128,-9957,10568,163958,-73938,385249,-54193,123476],[-10250,-10250,-4303,-10250,-10250,-4303,-66676,0,0,0,0,27069,102506,27069,-4303,0,0,0,0,0,0,0,0,27069,27069,102506,-4303,0,0,0,0,0,0,0,0,102506,964065,-10250,-10250,-10250,-10250,-66676,102506,0,0,0,0,0,0,0,0],[-10250,-4303,-10250,-10250,-4303,-10250,-66676,0,0,0,0,23357,107285,23357,107285,0,0,0,0,0,0,0,0,27069,27069,-4303,102506,0,0,0,0,0,0,0,0,55640,23357,549454,55640,549454,55640,229339,55640,0,0,0,0,0,0,0,0],[-4303,-10250,-10250,-4303,-10250,-10250,-66676,0,0,0,0,27069,-4303,27069,102506,0,0,0,0,0,0,0,0,23357,23357,107285,107285,0,0,0,0,0,0,0,0,55640,23357,55640,549454,55640,549454,229339,55640,0,0,0,0,0,0,0,0]],[[0,0,0,0,0,0,0,0,0,0,0,23357,55640,27069,-10250,549454,549454,55640,107285,102506,229339,27069,-10250,0,0,0,0,0,0,0,0,0,0,0,0,107285,23357,-10250,-10250,-4303,-4303,-66676,-4303,55640,55640,102506,229339,-10250,-10250,-4303,-66676],[0,0,0,0,0,0,0,0,0,0,0,253762,-44946,-14436,71057,96129,-44946,96129,71057,71057,-142550,253762,71057,0,0,0,0,0,0,0,0,0,0,0,0,-44946,-14436,96129,-44946,-44946,96129,-142550,-44946,-44946,71057,96129,-142550,71057,-44946,96129,-142550],[0,0,0,0,0,0,0,0,0,0,0,508735,37876,4335,-212675,167657,-65978,67463,162115,-118299,-94287,93681,-212675,0,0,0,0,0,0,0,0,0,0,0,0,-232837,-18387,-5465,54842,4840,-78644,98685,4840,96367,178138,-114834,71719,54084,54842,-78644,98685],[0,0,0,0,0,0,0,0,0,0,0,90746,-65978,-18387,171039,77917,37876,77917,-118299,162115,-94287,28000,54084,0,0,0,0,0,0,0,0,0,0,0,0,-65978,4335,167657,96367,-232837,-114834,71719,54842,37876,-118299,67463,-94287,-212675,4840,-5465,98685],[0,0,0,0,0,0,0,0,0,0,0,28000,96367,-18387,54084,-5465,-232837,-114834,171039,178138,71719,28000,171039,0,0,0,0,0,0,0,0,0,0,0,0,4840,-18387,-78644,4840,54842,-5465,98685,-232837,54842,54084,-78644,98685,178138,96367,-114834,71719],[0,0,0,0,0,0,0,0,0,0,0,41353,-54193,-8137,10568,-35073,-69858,-73938,-71922,385249,123476,-31922,10568,0,0,0,0,0,0,0,0,0,0,0,0,49189,-8341,42128,-1278,-9957,-85078,163958,-9957,122552,11216,-53374,-84342,-137817,-1278,-85078,163958],[0,0,0,0,0,0,0,0,0,0,0,-14436,-44946,253762,71057,71057,71057,71057,-44946,96129,-142550,253762,96129,0,0,0,0,0,0,0,0,0,0,0,0,-44946,-14436,-44946,96129,96129,-44946,-142550,-44946,71057,-44946,96129,-142550,-44946,71057,96129,-142550],[0,0,0,0,0,0,0,0,0,0,0,-18387,96367,28000,54084,171039,171039,178138,-232837,-114834,71719,28000,-5465,0,0,0,0,0,0,0,0,0,0,0,0,-232837,-18387,54842,-5465,-78644,4840,98685,4840,178138,96367,-114834,71719,54842,54084,-78644,98685],[0,0,0,0,0,0,0,0,0,0,0,-18387,54842,93681,178138,162115,-212675,54084,4840,-78644,98685,508735,-78644,0,0,0,0,0,0,0,0,0,0,0,0,-65978,4335,96367,167657,-114834,-232837,71719,54842,-118299,37876,67463,-94287,4840,-212675,-5465,98685],[0,0,0,0,0,0,0,0,0,0,0,4335,37876,508735,-212675,-212675,162115,-118299,-65978,67463,-94287,93681,167657,0,0,0,0,0,0,0,0,0,0,0,0,4840,-18387,4840,-78644,-5465,54842,98685,-232837,54084,54842,-78644,98685,96367,178138,-114834,71719],[0,0,0,0,0,0,0,0,0,0,0,-8341,122552,88460,-137817,-95240,-95240,11216,49189,-53374,-84342,88460,42128,0,0,0,0,0,0,0,0,0,0,0,0,49189,-8341,-1278,42128,-85078,-9957,163958,-9957,11216,122552,-53374,-84342,-1278,-137817,-85078,163958],[0,0,0,0,0,0,0,0,0,0,0,-18387,-65978,90746,171039,54084,-118299,162115,37876,77917,-94287,28000,77917,0,0,0,0,0,0,0,0,0,0,0,0,54842,4335,-232837,-114834,167657,96367,71719,-65978,-212675,4840,-5465,98685,37876,-118299,67463,-94287],[0,0,0,0,0,0,0,0,0,0,0,-8137,-54193,41353,10568,10568,-71922,385249,-69858,-73938,123476,-31922,-35073,0,0,0,0,0,0,0,0,0,0,0,0,-9957,-8341,-9957,-85078,42128,-1278,163958,49189,-137817,-1278,-85078,163958,122552,11216,-53374,-84342],[0,0,0,0,0,0,0,0,0,0,0,93681,54842,-18387,178138,-78644,4840,-78644,-212675,54084,98685,508735,162115,0,0,0,0,0,0,0,0,0,0,0,0,54842,4335,-114834,-232837,96367,167657,71719,-65978,4840,-212675,-5465,98685,-118299,37876,67463,-94287],[0,0,0,0,0,0,0,0,0,0,0,88460,122552,-8341,-137817,42128,49189,-53374,-95240,11216,-84342,88460,-95240,0,0,0,0,0,0,0,0,0,0,0,0,-9957,-8341,-85078,-9957,-1278,42128,163958,49189,-1278,-137817,-85078,163958,11216,122552,-53374,-84342],[0,0,0,0,0,0,0,0,0,0,0,27069,55640,23357,-10250,-10250,107285,102506,549454,55640,229339,27069,549454,0,0,0,0,0,0,0,0,0,0,0,0,-4303,23357,-4303,-4303,-10250,-10250,-66676,107285,-10250,-10250,-4303,-66676,55640,55640,102506,229339],[96129,71057,-44946,-44946,71057,96129,-142550,253762,-44946,71057,-14436,0,0,0,0,0,0,0,0,0,0,0,0,253762,-14436,71057,-44946,-44946,96129,-14436,-44946,-44946,96129,-142550,-44946,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[167657,171039,-232837,96367,178138,-114834,71719,90746,-65978,171039,-18387,0,0,0,0,0,0,0,0,0,0,0,0,93681,-18387,178138,54842,-65978,167657,4335,96367,-232837,-114834,71719,54842,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[77917,162115,-65978,37876,-118299,67463,-94287,508735,37876,-212675,4335,0,0,0,0,0,0,0,0,0,0,0,0,28000,-18387,54084,96367,-232837,-5465,-18387,54842,4840,-78644,98685,4840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[549454,107285,549454,55640,102506,55640,229339,23357,55640,-10250,27069,0,0,0,0,0,0,0,0,0,0,0,0,27069,23357,-10250,55640,107285,-10250,23357,-10250,-4303,-4303,-66676,-4303,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[67463,-118299,37876,-65978,162115,77917,-94287,28000,96367,54084,-18387,0,0,0,0,0,0,0,0,0,0,0,0,508735,4335,-212675,37876,4840,-78644,-18387,4840,54842,-5465,98685,-232837,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[33058,-71922,-69858,-54193,385249,-73938,123476,41353,-54193,10568,-8137,0,0,0,0,0,0,0,0,0,0,0,0,88460,-8341,-137817,122552,49189,42128,-8341,-1278,-9957,-85078,163958,-9957,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-44946,71057,96129,96129,71057,-44946,-142550,-14436,-44946,71057,253762,0,0,0,0,0,0,0,0,0,0,0,0,-14436,253762,71057,-44946,-44946,-44946,-14436,96129,96129,-44946,-142550,-44946,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-65978,162115,77917,67463,-118299,37876,-94287,-18387,96367,54084,28000,0,0,0,0,0,0,0,0,0,0,0,0,4335,508735,-212675,37876,-232837,54842,-18387,-5465,-78644,4840,98685,4840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-232837,171039,167657,-114834,178138,96367,71719,-18387,54842,178138,93681,0,0,0,0,0,0,0,0,0,0,0,0,-18387,90746,171039,-65978,-65978,96367,4335,167657,-114834,-232837,71719,54842,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[96367,178138,-114834,167657,171039,-232837,71719,-18387,-65978,171039,90746,0,0,0,0,0,0,0,0,0,0,0,0,-18387,93681,178138,54842,54842,-232837,4335,-114834,167657,96367,71719,-65978,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-54193,385249,-73938,33058,-71922,-69858,123476,-8137,-54193,10568,41353,0,0,0,0,0,0,0,0,0,0,0,0,-8341,88460,-137817,122552,-9957,-9957,-8341,-85078,42128,-1278,163958,49189,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-114834,178138,96367,-232837,171039,167657,71719,93681,54842,178138,-18387,0,0,0,0,0,0,0,0,0,0,0,0,90746,-18387,171039,-65978,54842,-114834,4335,-232837,96367,167657,71719,-65978,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-73938,385249,-54193,-69858,-71922,33058,123476,88460,122552,-137817,-8341,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8137,10568,-54193,-9957,-85078,-8341,-9957,-1278,42128,163958,49189,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[37876,-118299,67463,77917,162115,-65978,-94287,4335,37876,-212675,508735,0,0,0,0,0,0,0,0,0,0,0,0,-18387,28000,54084,96367,4840,4840,-18387,-78644,-5465,54842,98685,-232837,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-69858,-71922,33058,-73938,385249,-54193,123476,-8341,122552,-137817,88460,0,0,0,0,0,0,0,0,0,0,0,0,-8137,41353,10568,-54193,49189,-1278,-8341,42128,-85078,-9957,163958,-9957,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[55640,102506,55640,549454,107285,549454,229339,27069,55640,-10250,23357,0,0,0,0,0,0,0,0,0,0,0,0,23357,27069,-10250,55640,-4303,-4303,23357,-4303,-10250,-10250,-66676,107285,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5465,-212675,4840,54842,54084,-78644,98685,508735,-232837,162115,-18387,0,0,0,0,0,0,0,0,0,0,0,0,28000,4335,-118299,4840,37876,77917,-18387,37876,-65978,67463,-94287,96367,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-35073,-95240,49189,122552,11216,-53374,-84342,392627,-69858,-95240,-8341,0,0,0,0,0,0,0,0,0,0,0,0,-31922,-8341,11216,-1278,-69858,-35073,-8137,122552,49189,-53374,-84342,-1278,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-5465,4840,-212675,54842,-78644,54084,98685,28000,-114834,-78644,93681,0,0,0,0,0,0,0,0,0,0,0,0,28000,4335,4840,-118299,-118299,54084,90746,-212675,54842,-5465,98685,-114834,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-35073,49189,-95240,122552,-53374,11216,-84342,41353,-73938,42128,88460,0,0,0,0,0,0,0,0,0,0,0,0,-31922,-8341,-1278,11216,-71922,10568,41353,-137817,-9957,-85078,163958,-85078,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[54842,54084,-78644,-5465,-212675,4840,98685,-18387,-232837,162115,508735,0,0,0,0,0,0,0,0,0,0,0,0,4335,28000,-118299,4840,96367,-65978,-18387,67463,77917,37876,-94287,37876,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[54842,-78644,54084,-5465,4840,-212675,98685,93681,-114834,-78644,28000,0,0,0,0,0,0,0,0,0,0,0,0,4335,28000,4840,-118299,-114834,54842,90746,-5465,54084,-212675,98685,-118299,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-9957,10568,42128,-85078,-137817,-1278,163958,-8137,-9957,385249,88460,0,0,0,0,0,0,0,0,0,0,0,0,-8341,41353,-71922,49189,-54193,-54193,-8341,33058,-73938,-69858,123476,122552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-9957,42128,10568,-85078,-1278,-137817,163958,88460,-85078,-53374,-31922,0,0,0,0,0,0,0,0,0,0,0,0,-8341,41353,49189,-71922,-73938,122552,41353,-35073,11216,-95240,-84342,11216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[122552,-53374,11216,-35073,49189,-95240,-84342,88460,-73938,42128,41353,0,0,0,0,0,0,0,0,0,0,0,0,-8341,-31922,-1278,11216,-85078,-9957,41353,-85078,10568,-137817,163958,-71922,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-85078,-137817,-1278,-9957,10568,42128,163958,88460,-9957,385249,-8137,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8341,-71922,49189,122552,-73938,-8341,-69858,-54193,33058,123476,-54193,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[122552,11216,-53374,-35073,-95240,49189,-84342,-8341,-69858,-95240,392627,0,0,0,0,0,0,0,0,0,0,0,0,-8341,-31922,11216,-1278,-1278,49189,-8137,-53374,-35073,122552,-84342,-69858,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-85078,-1278,-137817,-9957,42128,10568,163958,-31922,-85078,-53374,88460,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8341,49189,-71922,11216,11216,41353,-95240,122552,-35073,-84342,-73938,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,0,0,0,0,0,-14436,71057,253762,-44946,-44946,96129,-44946,-44946,96129,-142550,-14436,-44946,0,0,0,0,0,0,0,0,0,0,0,0,71057,253762,71057,71057,96129,-44946,-142550,96129,96129,-44946,71057,-142550,96129,71057,-44946,-142550],[0,0,0,0,0,0,0,0,0,0,0,-18387,178138,93681,54842,-65978,167657,96367,-232837,-114834,71719,4335,54842,0,0,0,0,0,0,0,0,0,0,0,0,162115,508735,54084,-212675,-78644,4840,98685,-78644,67463,37876,-118299,-94287,-5465,-212675,4840,98685],[0,0,0,0,0,0,0,0,0,0,0,-18387,54084,28000,96367,-232837,-5465,54842,4840,-78644,98685,-18387,4840,0,0,0,0,0,0,0,0,0,0,0,0,171039,28000,178138,171039,-114834,-232837,71719,-5465,-114834,96367,178138,71719,-78644,54084,54842,98685],[0,0,0,0,0,0,0,0,0,0,0,253762,71057,-14436,-44946,-44946,-44946,96129,96129,-44946,-142550,-14436,-44946,0,0,0,0,0,0,0,0,0,0,0,0,96129,253762,96129,-44946,71057,71057,-142550,71057,96129,71057,-44946,-142550,96129,-44946,71057,-142550],[0,0,0,0,0,0,0,0,0,0,0,90746,171039,-18387,-65978,-65978,96367,167657,-114834,-232837,71719,4335,54842,0,0,0,0,0,0,0,0,0,0,0,0,77917,28000,77917,37876,162115,-118299,-94287,54084,67463,-118299,37876,-94287,-5465,4840,-212675,98685],[0,0,0,0,0,0,0,0,0,0,0,508735,-212675,4335,37876,-232837,54842,-5465,-78644,4840,98685,-18387,4840,0,0,0,0,0,0,0,0,0,0,0,0,167657,93681,67463,-65978,-118299,162115,-94287,-212675,-114834,178138,96367,71719,-78644,54842,54084,98685],[0,0,0,0,0,0,0,0,0,0,0,93681,178138,-18387,54842,54842,-232837,-114834,167657,96367,71719,4335,-65978,0,0,0,0,0,0,0,0,0,0,0,0,-78644,508735,-78644,4840,54084,-212675,98685,162115,-5465,-212675,4840,98685,67463,37876,-118299,-94287],[0,0,0,0,0,0,0,0,0,0,0,-18387,171039,90746,-65978,54842,-114834,-232837,96367,167657,71719,4335,-65978,0,0,0,0,0,0,0,0,0,0,0,0,54084,28000,162115,-118299,77917,37876,-94287,77917,-5465,4840,-212675,98685,67463,-118299,37876,-94287],[0,0,0,0,0,0,0,0,0,0,0,88460,-137817,-8341,122552,-9957,-9957,-85078,42128,-1278,163958,-8341,49189,0,0,0,0,0,0,0,0,0,0,0,0,42128,88460,-53374,49189,11216,-95240,-84342,-95240,-85078,-137817,-1278,163958,-53374,122552,11216,-84342],[0,0,0,0,0,0,0,0,0,0,0,-8137,10568,41353,-54193,-9957,-85078,-9957,-1278,42128,163958,-8341,49189,0,0,0,0,0,0,0,0,0,0,0,0,10568,-31922,385249,-71922,-73938,-69858,123476,-35073,-85078,-1278,-137817,163958,-53374,11216,122552,-84342],[0,0,0,0,0,0,0,0,0,0,0,23357,-10250,27069,55640,107285,-10250,-10250,-4303,-4303,-66676,23357,-4303,0,0,0,0,0,0,0,0,0,0,0,0,549454,27069,55640,549454,102506,107285,229339,-10250,102506,55640,55640,229339,-4303,-10250,-10250,-66676],[0,0,0,0,0,0,0,0,0,0,0,4335,-212675,508735,37876,4840,-78644,4840,54842,-5465,98685,-18387,-232837,0,0,0,0,0,0,0,0,0,0,0,0,-212675,93681,-118299,162115,67463,-65978,-94287,167657,-78644,54842,54084,98685,-114834,178138,96367,71719],[0,0,0,0,0,0,0,0,0,0,0,-8341,-137817,88460,122552,49189,42128,-1278,-9957,-85078,163958,-8341,-9957,0,0,0,0,0,0,0,0,0,0,0,0,-95240,88460,11216,-95240,-53374,49189,-84342,42128,-53374,122552,11216,-84342,-85078,-137817,-1278,163958],[0,0,0,0,0,0,0,0,0,0,0,28000,54084,-18387,96367,4840,4840,-78644,-5465,54842,98685,-18387,-232837,0,0,0,0,0,0,0,0,0,0,0,0,-5465,28000,-114834,-232837,178138,171039,71719,171039,-78644,54084,54842,98685,-114834,96367,178138,71719],[0,0,0,0,0,0,0,0,0,0,0,41353,10568,-8137,-54193,49189,-1278,42128,-85078,-9957,163958,-8341,-9957,0,0,0,0,0,0,0,0,0,0,0,0,-35073,-31922,-73938,-69858,385249,-71922,123476,10568,-53374,11216,122552,-84342,-85078,-1278,-137817,163958],[0,0,0,0,0,0,0,0,0,0,0,27069,-10250,23357,55640,-4303,-4303,-4303,-10250,-10250,-66676,23357,107285,0,0,0,0,0,0,0,0,0,0,0,0,-10250,27069,102506,107285,55640,549454,229339,549454,-4303,-10250,-10250,-66676,102506,55640,55640,229339],[0,0,0,0,0,0,0,0,0,0,0,4335,-118299,28000,4840,37876,77917,37876,-65978,67463,-94287,-18387,96367,0,0,0,0,0,0,0,0,0,0,0,0,-118299,90746,-212675,54084,-5465,54842,98685,-114834,77917,-65978,162115,-94287,167657,171039,-232837,71719],[0,0,0,0,0,0,0,0,0,0,0,-8341,11216,-31922,-1278,-69858,-35073,122552,49189,-53374,-84342,-8137,-1278,0,0,0,0,0,0,0,0,0,0,0,0,-71922,41353,-137817,10568,-85078,-9957,163958,-85078,-73938,-54193,385249,123476,42128,10568,-9957,163958],[0,0,0,0,0,0,0,0,0,0,0,28000,-118299,4335,4840,96367,-65978,67463,77917,37876,-94287,-18387,37876,0,0,0,0,0,0,0,0,0,0,0,0,-114834,90746,-5465,54842,-212675,54084,98685,-118299,167657,171039,-232837,71719,77917,-65978,162115,-94287],[0,0,0,0,0,0,0,0,0,0,0,41353,-71922,-8341,49189,-54193,-54193,33058,-73938,-69858,123476,-8341,122552,0,0,0,0,0,0,0,0,0,0,0,0,-73938,41353,-35073,122552,-95240,11216,-84342,11216,33058,-71922,-69858,123476,-35073,49189,-95240,-84342],[0,0,0,0,0,0,0,0,0,0,0,28000,4840,4335,-118299,-114834,54842,-5465,54084,-212675,98685,90746,-118299,0,0,0,0,0,0,0,0,0,0,0,0,96367,-18387,67463,-65978,37876,77917,-94287,37876,-232837,171039,167657,71719,162115,-65978,77917,-94287],[0,0,0,0,0,0,0,0,0,0,0,41353,49189,-8341,-71922,-73938,122552,-35073,11216,-95240,-84342,41353,11216,0,0,0,0,0,0,0,0,0,0,0,0,-54193,-8341,33058,-54193,-69858,-73938,123476,122552,-69858,-71922,33058,123476,-95240,49189,-35073,-84342],[0,0,0,0,0,0,0,0,0,0,0,-8341,-71922,41353,49189,122552,-73938,-69858,-54193,33058,123476,-8341,-54193,0,0,0,0,0,0,0,0,0,0,0,0,11216,41353,-95240,11216,-35073,122552,-84342,-73938,-35073,49189,-95240,-84342,33058,-71922,-69858,123476],[0,0,0,0,0,0,0,0,0,0,0,-31922,-1278,-8341,11216,-85078,-9957,-85078,10568,-137817,163958,41353,-71922,0,0,0,0,0,0,0,0,0,0,0,0,-1278,-8137,-53374,49189,122552,-35073,-84342,-69858,-9957,10568,42128,163958,385249,-54193,-73938,123476],[0,0,0,0,0,0,0,0,0,0,0,4335,4840,28000,-118299,-118299,54084,-212675,54842,-5465,98685,90746,-114834,0,0,0,0,0,0,0,0,0,0,0,0,37876,-18387,37876,77917,67463,-65978,-94287,96367,162115,-65978,77917,-94287,-232837,171039,167657,71719],[0,0,0,0,0,0,0,0,0,0,0,-8341,-1278,-31922,11216,-71922,10568,-137817,-9957,-85078,163958,41353,-85078,0,0,0,0,0,0,0,0,0,0,0,0,-69858,-8137,122552,-35073,-53374,49189,-84342,-1278,385249,-54193,-73938,123476,-9957,10568,42128,163958],[0,0,0,0,0,0,0,0,0,0,0,-31922,11216,-8341,-1278,-1278,49189,-53374,-35073,122552,-84342,-8137,-69858,0,0,0,0,0,0,0,0,0,0,0,0,-85078,41353,-85078,-9957,-137817,10568,163958,-71922,42128,10568,-9957,163958,-73938,-54193,385249,123476],[0,0,0,0,0,0,0,0,0,0,0,-8341,49189,41353,-71922,11216,11216,-95240,122552,-35073,-84342,41353,-73938,0,0,0,0,0,0,0,0,0,0,0,0,122552,-8341,-69858,-73938,33058,-54193,123476,-54193,-95240,49189,-35073,-84342,-69858,-71922,33058,123476],[54084,-78644,54842,-212675,4840,-5465,98685,28000,-118299,4840,4335,0,0,0,0,0,0,0,0,0,0,0,0,28000,93681,-78644,-114834,-114834,-5465,90746,54842,-212675,54084,98685,-118299,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[10568,42128,-9957,-137817,-1278,-85078,163958,41353,-71922,49189,-8341,0,0,0,0,0,0,0,0,0,0,0,0,-31922,88460,-53374,-85078,-73938,-35073,41353,122552,-95240,11216,-84342,11216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-78644,54084,54842,4840,-212675,-5465,98685,28000,4840,-118299,4335,0,0,0,0,0,0,0,0,0,0,0,0,508735,-18387,162115,-232837,96367,67463,-18387,-65978,37876,77917,-94287,37876,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[42128,10568,-9957,-1278,-137817,-85078,163958,41353,49189,-71922,-8341,0,0,0,0,0,0,0,0,0,0,0,0,88460,-8137,385249,-9957,-54193,33058,-8341,-54193,-69858,-73938,123476,122552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-212675,4840,-5465,54084,-78644,54842,98685,4335,-118299,4840,28000,0,0,0,0,0,0,0,0,0,0,0,0,93681,28000,-78644,-114834,-118299,-212675,90746,54084,-5465,54842,98685,-114834,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-95240,49189,-35073,11216,-53374,122552,-84342,-8341,11216,-1278,-31922,0,0,0,0,0,0,0,0,0,0,0,0,88460,41353,42128,-73938,-71922,-137817,41353,10568,-85078,-9957,163958,-85078,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-137817,-1278,-85078,10568,42128,-9957,163958,-8341,-71922,49189,41353,0,0,0,0,0,0,0,0,0,0,0,0,88460,-31922,-53374,-85078,11216,-95240,41353,11216,-35073,122552,-84342,-73938,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-53374,11216,122552,49189,-95240,-35073,-84342,-31922,-1278,11216,-8341,0,0,0,0,0,0,0,0,0,0,0,0,392627,-8341,-95240,-69858,-1278,-53374,-8137,49189,122552,-35073,-84342,-69858,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4840,-212675,-5465,-78644,54084,54842,98685,4335,4840,-118299,28000,0,0,0,0,0,0,0,0,0,0,0,0,-18387,508735,162115,-232837,37876,37876,-18387,77917,67463,-65978,-94287,96367,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[49189,-95240,-35073,-53374,11216,122552,-84342,-8341,-1278,11216,-31922,0,0,0,0,0,0,0,0,0,0,0,0,-8341,392627,-95240,-69858,-69858,122552,-8137,-35073,-53374,49189,-84342,-1278,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1278,-137817,-85078,42128,10568,-9957,163958,-8341,49189,-71922,41353,0,0,0,0,0,0,0,0,0,0,0,0,-8137,88460,385249,-9957,122552,-69858,-8341,-73938,33058,-54193,123476,-54193,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[11216,-53374,122552,-95240,49189,-35073,-84342,-31922,11216,-1278,-8341,0,0,0,0,0,0,0,0,0,0,0,0,41353,88460,42128,-73938,-85078,-85078,41353,-9957,-137817,10568,163958,-71922,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10250,-10250,-4303,-10250,-10250,-4303,-66676,23357,107285,107285,23357,0,0,0,0,0,0,0,0,0,0,0,0,27069,27069,102506,-4303,55640,549454,23357,55640,549454,55640,229339,55640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10250,-4303,-10250,-10250,-4303,-10250,-66676,27069,102506,-4303,27069,0,0,0,0,0,0,0,0,0,0,0,0,27069,27069,-4303,102506,102506,-10250,964065,-10250,-10250,-10250,-66676,102506,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-4303,-10250,-10250,-4303,-10250,-10250,-66676,27069,-4303,102506,27069,0,0,0,0,0,0,0,0,0,0,0,0,23357,23357,107285,107285,55640,55640,23357,549454,55640,549454,229339,55640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],[[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27069,23357,55640,-10250,549454,549454,27069,55640,107285,102506,229339,-10250,107285,23357,-10250,-10250,-4303,-4303,-66676,-4303,55640,55640,102506,229339,-10250,-10250,-4303,-66676],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,253762,-14436,-44946,71057,71057,71057,253762,71057,-44946,96129,-142550,96129,-44946,-14436,96129,-44946,-44946,96129,-142550,-44946,-44946,71057,96129,-142550,71057,-44946,96129,-142550],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28000,-18387,96367,54084,171039,171039,28000,178138,-232837,-114834,71719,-5465,-232837,-18387,-5465,54842,4840,-78644,98685,4840,96367,178138,-114834,71719,54084,54842,-78644,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,93681,-18387,54842,178138,162115,-212675,508735,54084,4840,-78644,98685,-78644,-65978,4335,167657,96367,-232837,-114834,71719,54842,37876,-118299,67463,-94287,-212675,4840,-5465,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,508735,4335,37876,-212675,-212675,162115,93681,-118299,-65978,67463,-94287,167657,4840,-18387,-78644,4840,54842,-5465,98685,-232837,54842,54084,-78644,98685,178138,96367,-114834,71719],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,88460,-8341,122552,-137817,-95240,-95240,88460,11216,49189,-53374,-84342,42128,49189,-8341,42128,-1278,-9957,-85078,163958,-9957,122552,11216,-53374,-84342,-137817,-1278,-85078,163958],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14436,253762,-44946,71057,96129,-44946,253762,96129,71057,71057,-142550,71057,-44946,-14436,-44946,96129,96129,-44946,-142550,-44946,71057,-44946,96129,-142550,-44946,71057,96129,-142550],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4335,508735,37876,-212675,167657,-65978,93681,67463,162115,-118299,-94287,-212675,-232837,-18387,54842,-5465,-78644,4840,98685,4840,178138,96367,-114834,71719,54842,54084,-78644,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-18387,90746,-65978,171039,77917,37876,28000,77917,-118299,162115,-94287,54084,-65978,4335,96367,167657,-114834,-232837,71719,54842,-118299,37876,67463,-94287,4840,-212675,-5465,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-18387,28000,96367,54084,-5465,-232837,28000,-114834,171039,178138,71719,171039,4840,-18387,4840,-78644,-5465,54842,98685,-232837,54084,54842,-78644,98685,96367,178138,-114834,71719],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8137,41353,-54193,10568,-35073,-69858,-31922,-73938,-71922,385249,123476,10568,49189,-8341,-1278,42128,-85078,-9957,163958,-9957,11216,122552,-53374,-84342,-1278,-137817,-85078,163958],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-18387,93681,54842,178138,-78644,4840,508735,-78644,-212675,54084,98685,162115,54842,4335,-232837,-114834,167657,96367,71719,-65978,-212675,4840,-5465,98685,37876,-118299,67463,-94287],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8341,88460,122552,-137817,42128,49189,88460,-53374,-95240,11216,-84342,-95240,-9957,-8341,-9957,-85078,42128,-1278,163958,49189,-137817,-1278,-85078,163958,122552,11216,-53374,-84342],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,90746,-18387,-65978,171039,54084,-118299,28000,162115,37876,77917,-94287,77917,54842,4335,-114834,-232837,96367,167657,71719,-65978,4840,-212675,-5465,98685,-118299,37876,67463,-94287],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8137,-54193,10568,10568,-71922,-31922,385249,-69858,-73938,123476,-35073,-9957,-8341,-85078,-9957,-1278,42128,163958,49189,-1278,-137817,-85078,163958,11216,122552,-53374,-84342],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23357,27069,55640,-10250,-10250,107285,27069,102506,549454,55640,229339,549454,-4303,23357,-4303,-4303,-10250,-10250,-66676,107285,-10250,-10250,-4303,-66676,55640,55640,102506,229339],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,253762,-14436,71057,-44946,-44946,96129,-14436,-44946,-44946,96129,-142550,-44946,71057,253762,71057,71057,-44946,96129,-142550,96129,-44946,96129,71057,-142550,71057,96129,-44946,-142550],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,93681,-18387,178138,54842,-65978,167657,4335,96367,-232837,-114834,71719,54842,162115,508735,-212675,54084,4840,-78644,98685,-78644,37876,67463,-118299,-94287,-212675,-5465,4840,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28000,-18387,54084,96367,-232837,-5465,-18387,54842,4840,-78644,98685,4840,171039,28000,171039,178138,-232837,-114834,71719,-5465,96367,-114834,178138,71719,54084,-78644,54842,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,27069,23357,-10250,55640,107285,-10250,23357,-10250,-4303,-4303,-66676,-4303,549454,27069,549454,55640,107285,102506,229339,-10250,55640,102506,55640,229339,-10250,-4303,-10250,-66676],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,508735,4335,-212675,37876,4840,-78644,-18387,4840,54842,-5465,98685,-232837,-212675,93681,162115,-118299,-65978,67463,-94287,167657,54842,-78644,54084,98685,178138,-114834,96367,71719],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,88460,-8341,-137817,122552,49189,42128,-8341,-1278,-9957,-85078,163958,-9957,-95240,88460,-95240,11216,49189,-53374,-84342,42128,122552,-53374,11216,-84342,-137817,-85078,-1278,163958],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14436,253762,71057,-44946,-44946,-44946,-14436,96129,96129,-44946,-142550,-44946,96129,253762,-44946,96129,71057,71057,-142550,71057,71057,96129,-44946,-142550,-44946,96129,71057,-142550],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4335,508735,-212675,37876,-232837,54842,-18387,-5465,-78644,4840,98685,4840,167657,93681,-65978,67463,162115,-118299,-94287,-212675,178138,-114834,96367,71719,54842,-78644,54084,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-18387,90746,171039,-65978,-65978,96367,4335,167657,-114834,-232837,71719,54842,77917,28000,37876,77917,-118299,162115,-94287,54084,-118299,67463,37876,-94287,4840,-5465,-212675,98685],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-18387,93681,178138,54842,54842,-232837,4335,-114834,167657,96367,71719,-65978,-78644,508735,4840,-78644,-212675,54084,98685,162115,-212675,-5465,4840,98685,37876,67463,-118299,-94287],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8341,88460,-137817,122552,-9957,-9957,-8341,-85078,42128,-1278,163958,49189,42128,88460,49189,-53374,-95240,11216,-84342,-95240,-137817,-85078,-1278,163958,122552,-53374,11216,-84342],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,90746,-18387,171039,-65978,54842,-114834,4335,-232837,96367,167657,71719,-65978,54084,28000,-118299,162115,37876,77917,-94287,77917,4840,-5465,-212675,98685,-118299,67463,37876,-94287],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8137,10568,-54193,-9957,-85078,-8341,-9957,-1278,42128,163958,49189,10568,-31922,-71922,385249,-69858,-73938,123476,-35073,-1278,-85078,-137817,163958,11216,-53374,122552,-84342],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-18387,28000,54084,96367,4840,4840,-18387,-78644,-5465,54842,98685,-232837,-5465,28000,-232837,-114834,171039,178138,71719,171039,54084,-78644,54842,98685,96367,-114834,178138,71719],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8137,41353,10568,-54193,49189,-1278,-8341,42128,-85078,-9957,163958,-9957,-35073,-31922,-69858,-73938,-71922,385249,123476,10568,11216,-53374,122552,-84342,-1278,-85078,-137817,163958],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,23357,27069,-10250,55640,-4303,-4303,23357,-4303,-10250,-10250,-66676,107285,-10250,27069,107285,102506,549454,55640,229339,549454,-10250,-4303,-10250,-66676,55640,102506,55640,229339],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28000,4335,-118299,4840,37876,77917,-18387,37876,-65978,67463,-94287,96367,-118299,90746,54084,-212675,54842,-5465,98685,-114834,-65978,77917,162115,-94287,171039,167657,-232837,71719],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-31922,-8341,11216,-1278,-69858,-35073,-8137,122552,49189,-53374,-84342,-1278,-71922,41353,10568,-137817,-9957,-85078,163958,-85078,-54193,-73938,385249,123476,10568,42128,-9957,163958],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,28000,4335,4840,-118299,-118299,54084,90746,-212675,54842,-5465,98685,-114834,37876,-18387,77917,37876,-65978,67463,-94287,96367,-65978,162115,77917,-94287,171039,-232837,167657,71719],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-31922,-8341,-1278,11216,-71922,10568,41353,-137817,-9957,-85078,163958,-85078,-69858,-8137,-35073,122552,49189,-53374,-84342,-1278,-54193,385249,-73938,123476,10568,-9957,42128,163958],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4335,28000,-118299,4840,96367,-65978,-18387,67463,77917,37876,-94287,37876,-114834,90746,54842,-5465,54084,-212675,98685,-118299,171039,167657,-232837,71719,-65978,77917,162115,-94287],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4335,28000,4840,-118299,-114834,54842,90746,-5465,54084,-212675,98685,-118299,96367,-18387,-65978,67463,77917,37876,-94287,37876,171039,-232837,167657,71719,-65978,162115,77917,-94287],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8341,41353,-71922,49189,-54193,-54193,-8341,33058,-73938,-69858,123476,122552,-73938,41353,122552,-35073,11216,-95240,-84342,11216,-71922,33058,-69858,123476,49189,-35073,-95240,-84342],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8341,41353,49189,-71922,-73938,122552,41353,-35073,11216,-95240,-84342,11216,-54193,-8341,-54193,33058,-73938,-69858,123476,122552,-71922,-69858,33058,123476,49189,-95240,-35073,-84342],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8341,-31922,-1278,11216,-85078,-9957,41353,-85078,10568,-137817,163958,-71922,-1278,-8137,49189,-53374,-35073,122552,-84342,-69858,10568,-9957,42128,163958,-54193,385249,-73938,123476],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8341,-71922,49189,122552,-73938,-8341,-69858,-54193,33058,123476,-54193,11216,41353,11216,-95240,122552,-35073,-84342,-73938,49189,-35073,-95240,-84342,-71922,33058,-69858,123476],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8341,-31922,11216,-1278,-1278,49189,-8137,-53374,-35073,122552,-84342,-69858,-85078,41353,-9957,-85078,10568,-137817,163958,-71922,10568,42128,-9957,163958,-54193,-73938,385249,123476],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41353,-8341,49189,-71922,11216,11216,41353,-95240,122552,-35073,-84342,-73938,122552,-8341,-73938,-69858,-54193,33058,123476,-54193,49189,-95240,-35073,-84342,-71922,-69858,33058,123476],[71057,96129,-44946,71057,-44946,96129,-142550,253762,71057,-44946,-14436,-14436,71057,253762,-44946,-44946,96129,-44946,-44946,96129,-142550,-14436,-44946,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[171039,167657,-232837,178138,96367,-114834,71719,90746,171039,-65978,-18387,-18387,178138,93681,54842,-65978,167657,96367,-232837,-114834,71719,4335,54842,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[162115,77917,-65978,-118299,37876,67463,-94287,508735,-212675,37876,4335,-18387,54084,28000,96367,-232837,-5465,54842,4840,-78644,98685,-18387,4840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[71057,-44946,96129,71057,96129,-44946,-142550,-14436,71057,-44946,253762,253762,71057,-14436,-44946,-44946,-44946,96129,96129,-44946,-142550,-14436,-44946,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[171039,-232837,167657,178138,-114834,96367,71719,-18387,178138,54842,93681,90746,171039,-18387,-65978,-65978,96367,167657,-114834,-232837,71719,4335,54842,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[162115,-65978,77917,-118299,67463,37876,-94287,-18387,54084,96367,28000,508735,-212675,4335,37876,-232837,54842,-5465,-78644,4840,98685,-18387,4840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[178138,96367,-114834,171039,167657,-232837,71719,-18387,171039,-65978,90746,93681,178138,-18387,54842,54842,-232837,-114834,167657,96367,71719,4335,-65978,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[178138,-114834,96367,171039,-232837,167657,71719,93681,178138,54842,-18387,-18387,171039,90746,-65978,54842,-114834,-232837,96367,167657,71719,4335,-65978,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[385249,-54193,-73938,-71922,33058,-69858,123476,-8137,10568,-54193,41353,88460,-137817,-8341,122552,-9957,-9957,-85078,42128,-1278,163958,-8341,49189,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[385249,-73938,-54193,-71922,-69858,33058,123476,88460,-137817,122552,-8341,-8137,10568,41353,-54193,-9957,-85078,-9957,-1278,42128,163958,-8341,49189,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[107285,549454,549454,102506,55640,55640,229339,23357,-10250,55640,27069,23357,-10250,27069,55640,107285,-10250,-10250,-4303,-4303,-66676,23357,-4303,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-118299,67463,37876,162115,-65978,77917,-94287,28000,54084,96367,-18387,4335,-212675,508735,37876,4840,-78644,4840,54842,-5465,98685,-18387,-232837,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-71922,33058,-69858,385249,-54193,-73938,123476,41353,10568,-54193,-8137,-8341,-137817,88460,122552,49189,42128,-1278,-9957,-85078,163958,-8341,-9957,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-118299,37876,67463,162115,77917,-65978,-94287,4335,-212675,37876,508735,28000,54084,-18387,96367,4840,4840,-78644,-5465,54842,98685,-18387,-232837,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-71922,-69858,33058,385249,-73938,-54193,123476,-8341,-137817,122552,88460,41353,10568,-8137,-54193,49189,-1278,42128,-85078,-9957,163958,-8341,-9957,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[102506,55640,55640,107285,549454,549454,229339,27069,-10250,55640,23357,27069,-10250,23357,55640,-4303,-4303,-4303,-10250,-10250,-66676,23357,107285,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-212675,-5465,4840,54084,54842,-78644,98685,508735,162115,-232837,-18387,4335,-118299,28000,4840,37876,77917,37876,-65978,67463,-94287,-18387,96367,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-95240,-35073,49189,11216,122552,-53374,-84342,392627,-95240,-69858,-8341,-8341,11216,-31922,-1278,-69858,-35073,122552,49189,-53374,-84342,-8137,-1278,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[54084,54842,-78644,-212675,-5465,4840,98685,-18387,162115,-232837,508735,28000,-118299,4335,4840,96367,-65978,67463,77917,37876,-94287,-18387,37876,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[10568,-9957,42128,-137817,-85078,-1278,163958,-8137,385249,-9957,88460,41353,-71922,-8341,49189,-54193,-54193,33058,-73938,-69858,123476,-8341,122552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-78644,54842,54084,4840,-5465,-212675,98685,93681,-78644,-114834,28000,28000,4840,4335,-118299,-114834,54842,-5465,54084,-212675,98685,90746,-118299,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[42128,-9957,10568,-1278,-85078,-137817,163958,88460,-53374,-85078,-31922,41353,49189,-8341,-71922,-73938,122552,-35073,11216,-95240,-84342,41353,11216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-137817,-85078,-1278,10568,-9957,42128,163958,88460,385249,-9957,-8137,-8341,-71922,41353,49189,122552,-73938,-69858,-54193,33058,123476,-8341,-54193,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-53374,122552,11216,49189,-35073,-95240,-84342,88460,42128,-73938,41353,-31922,-1278,-8341,11216,-85078,-9957,-85078,10568,-137817,163958,41353,-71922,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4840,-5465,-212675,-78644,54842,54084,98685,28000,-78644,-114834,93681,4335,4840,28000,-118299,-118299,54084,-212675,54842,-5465,98685,90746,-114834,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[49189,-35073,-95240,-53374,122552,11216,-84342,41353,42128,-73938,88460,-8341,-1278,-31922,11216,-71922,10568,-137817,-9957,-85078,163958,41353,-85078,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[11216,122552,-53374,-95240,-35073,49189,-84342,-8341,-95240,-69858,392627,-31922,11216,-8341,-1278,-1278,49189,-53374,-35073,122552,-84342,-8137,-69858,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1278,-85078,-137817,42128,-9957,10568,163958,-31922,-53374,-85078,88460,-8341,49189,41353,-71922,11216,11216,-95240,122552,-35073,-84342,41353,-73938,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[54084,-78644,54842,-212675,4840,-5465,98685,28000,-118299,4840,4335,-18387,162115,508735,-232837,96367,67463,-65978,37876,77917,-94287,-18387,37876,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[10568,42128,-9957,-137817,-1278,-85078,163958,41353,-71922,49189,-8341,-8137,385249,88460,-9957,-54193,33058,-54193,-69858,-73938,123476,-8341,122552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-78644,54084,54842,4840,-212675,-5465,98685,28000,4840,-118299,4335,93681,-78644,28000,-114834,-114834,-5465,54842,-212675,54084,98685,90746,-118299,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[42128,10568,-9957,-1278,-137817,-85078,163958,41353,49189,-71922,-8341,88460,-53374,-31922,-85078,-73938,-35073,122552,-95240,11216,-84342,41353,11216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-212675,4840,-5465,54084,-78644,54842,98685,4335,-118299,4840,28000,508735,162115,-18387,-232837,37876,37876,77917,67463,-65978,-94287,-18387,96367,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-95240,49189,-35073,11216,-53374,122552,-84342,-8341,11216,-1278,-31922,392627,-95240,-8341,-69858,-69858,122552,-35073,-53374,49189,-84342,-8137,-1278,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-137817,-1278,-85078,10568,42128,-9957,163958,-8341,-71922,49189,41353,88460,385249,-8137,-9957,122552,-69858,-73938,33058,-54193,123476,-8341,-54193,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-53374,11216,122552,49189,-95240,-35073,-84342,-31922,-1278,11216,-8341,88460,42128,41353,-73938,-85078,-85078,-9957,-137817,10568,163958,41353,-71922,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[4840,-212675,-5465,-78644,54084,54842,98685,4335,4840,-118299,28000,28000,-78644,93681,-114834,-118299,-212675,54084,-5465,54842,98685,90746,-114834,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[49189,-95240,-35073,-53374,11216,122552,-84342,-8341,-1278,11216,-31922,41353,42128,88460,-73938,-71922,-137817,10568,-85078,-9957,163958,41353,-85078,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-1278,-137817,-85078,42128,10568,-9957,163958,-8341,49189,-71922,41353,-31922,-53374,88460,-85078,11216,-95240,11216,-35073,122552,-84342,41353,-73938,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[11216,-53374,122552,-95240,49189,-35073,-84342,-31922,11216,-1278,-8341,-8341,-95240,392627,-69858,-1278,-53374,49189,122552,-35073,-84342,-8137,-69858,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10250,-10250,-4303,-10250,-10250,-4303,-66676,23357,107285,107285,23357,27069,102506,27069,-4303,55640,549454,55640,549454,55640,229339,23357,55640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-10250,-4303,-10250,-10250,-4303,-10250,-66676,27069,102506,-4303,27069,23357,107285,23357,107285,55640,55640,549454,55640,549454,229339,23357,55640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[-4303,-10250,-10250,-4303,-10250,-10250,-66676,27069,-4303,102506,27069,27069,-4303,27069,102506,102506,-10250,-10250,-10250,-10250,-66676,964065,102506,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]]]}


==> anc/r10_adversary_reproducibility_archive/lower/lower_certificate.json <==
{
  "certificate_type": "G-invariant rectangular adversary lower certificate",
  "coefficient_denominator": 1000000,
  "group": "(S3 x S3) semidirect C2 acting by row/column permutations and transpose",
  "group_order": 72,
  "restricted_positive_orbit_seeds": [
    79,
    84,
    85,
    94
  ],
  "restricted_negative_orbit_seeds": [
    31,
    63,
    78
  ],
  "positive_test_vector_orbit_values": {
    "79": -242737695667,
    "84": -110760310283,
    "85": -94216044021,
    "94": -46109397596
  },
  "negative_test_vector_orbit_values": {
    "31": -104516551966,
    "63": -99560695875,
    "78": -246592885400
  },
  "orbit_coefficients": [
    {
      "orbit_id": 0,
      "positive_rep": 94,
      "negative_rep": 55,
      "numerator": -71922
    },
    {
      "orbit_id": 1,
      "positive_rep": 94,
      "negative_rep": 62,
      "numerator": 385249
    },
    {
      "orbit_id": 2,
      "positive_rep": 85,
      "negative_rep": 361,
      "numerator": -232837
    },
    {
      "orbit_id": 3,
      "positive_rep": 94,
      "negative_rep": 182,
      "numerator": 10568
    },
    {
      "orbit_id": 4,
      "positive_rep": 94,
      "negative_rep": 301,
      "numerator": 122552
    },
    {
      "orbit_id": 5,
      "positive_rep": 84,
      "negative_rep": 78,
      "numerator": 253762
    },
    {
      "orbit_id": 6,
      "positive_rep": 94,
      "negative_rep": 47,
      "numerator": -69858
    },
    {
      "orbit_id": 7,
      "positive_rep": 85,
      "negative_rep": 182,
      "numerator": -212675
    },
    {
      "orbit_id": 8,
      "positive_rep": 85,
      "negative_rep": 376,
      "numerator": -5465
    },
    {
      "orbit_id": 9,
      "positive_rep": 85,
      "negative_rep": 61,
      "numerator": 67463
    },
    {
      "orbit_id": 10,
      "positive_rep": 85,
      "negative_rep": 47,
      "numerator": -65978
    },
    {
      "orbit_id": 11,
      "positive_rep": 85,
      "negative_rep": 422,
      "numerator": 54842
    },
    {
      "orbit_id": 12,
      "positive_rep": 85,
      "negative_rep": 284,
      "numerator": 28000
    },
    {
      "orbit_id": 13,
      "positive_rep": 94,
      "negative_rep": 59,
      "numerator": -54193
    },
    {
      "orbit_id": 14,
      "positive_rep": 94,
      "negative_rep": 327,
      "numerator": -95240
    },
    {
      "orbit_id": 15,
      "positive_rep": 94,
      "negative_rep": 284,
      "numerator": 88460
    },
    {
      "orbit_id": 16,
      "positive_rep": 85,
      "negative_rep": 113,
      "numerator": 508735
    },
    {
      "orbit_id": 17,
      "positive_rep": 94,
      "negative_rep": 357,
      "numerator": 11216
    },
    {
      "orbit_id": 18,
      "positive_rep": 84,
      "negative_rep": 55,
      "numerator": 71057
    },
    {
      "orbit_id": 19,
      "positive_rep": 85,
      "negative_rep": 438,
      "numerator": 98685
    },
    {
      "orbit_id": 20,
      "positive_rep": 85,
      "negative_rep": 301,
      "numerator": 96367
    },
    {
      "orbit_id": 21,
      "positive_rep": 94,
      "negative_rep": 436,
      "numerator": -85078
    },
    {
      "orbit_id": 22,
      "positive_rep": 94,
      "negative_rep": 365,
      "numerator": -84342
    },
    {
      "orbit_id": 23,
      "positive_rep": 94,
      "negative_rep": 364,
      "numerator": -53374
    },
    {
      "orbit_id": 24,
      "positive_rep": 94,
      "negative_rep": 438,
      "numerator": 163958
    },
    {
      "orbit_id": 25,
      "positive_rep": 94,
      "negative_rep": 63,
      "numerator": 123476
    },
    {
      "orbit_id": 26,
      "positive_rep": 85,
      "negative_rep": 357,
      "numerator": 178138
    },
    {
      "orbit_id": 27,
      "positive_rep": 85,
      "negative_rep": 310,
      "numerator": 54084
    },
    {
      "orbit_id": 28,
      "positive_rep": 85,
      "negative_rep": 55,
      "numerator": 162115
    },
    {
      "orbit_id": 29,
      "positive_rep": 94,
      "negative_rep": 422,
      "numerator": -1278
    },
    {
      "orbit_id": 30,
      "positive_rep": 79,
      "negative_rep": 63,
      "numerator": 229339
    },
    {
      "orbit_id": 31,
      "positive_rep": 85,
      "negative_rep": 62,
      "numerator": -118299
    },
    {
      "orbit_id": 32,
      "positive_rep": 85,
      "negative_rep": 327,
      "numerator": 171039
    },
    {
      "orbit_id": 33,
      "positive_rep": 79,
      "negative_rep": 62,
      "numerator": 102506
    },
    {
      "orbit_id": 34,
      "positive_rep": 94,
      "negative_rep": 376,
      "numerator": 42128
    },
    {
      "orbit_id": 35,
      "positive_rep": 79,
      "negative_rep": 438,
      "numerator": -66676
    },
    {
      "orbit_id": 36,
      "positive_rep": 94,
      "negative_rep": 31,
      "numerator": 33058
    },
    {
      "orbit_id": 37,
      "positive_rep": 94,
      "negative_rep": 361,
      "numerator": 49189
    },
    {
      "orbit_id": 38,
      "positive_rep": 94,
      "negative_rep": 310,
      "numerator": -137817
    },
    {
      "orbit_id": 39,
      "positive_rep": 85,
      "negative_rep": 170,
      "numerator": 4335
    },
    {
      "orbit_id": 40,
      "positive_rep": 94,
      "negative_rep": 109,
      "numerator": -35073
    },
    {
      "orbit_id": 41,
      "positive_rep": 85,
      "negative_rep": 364,
      "numerator": -114834
    },
    {
      "orbit_id": 42,
      "positive_rep": 85,
      "negative_rep": 436,
      "numerator": -78644
    },
    {
      "orbit_id": 43,
      "positive_rep": 79,
      "negative_rep": 182,
      "numerator": -10250
    },
    {
      "orbit_id": 44,
      "positive_rep": 79,
      "negative_rep": 31,
      "numerator": 549454
    },
    {
      "orbit_id": 45,
      "positive_rep": 84,
      "negative_rep": 31,
      "numerator": 96129
    },
    {
      "orbit_id": 46,
      "positive_rep": 94,
      "negative_rep": 61,
      "numerator": -73938
    },
    {
      "orbit_id": 47,
      "positive_rep": 79,
      "negative_rep": 113,
      "numerator": 23357
    },
    {
      "orbit_id": 48,
      "positive_rep": 85,
      "negative_rep": 228,
      "numerator": 93681
    },
    {
      "orbit_id": 49,
      "positive_rep": 85,
      "negative_rep": 365,
      "numerator": 71719
    },
    {
      "orbit_id": 50,
      "positive_rep": 94,
      "negative_rep": 291,
      "numerator": -8341
    },
    {
      "orbit_id": 51,
      "positive_rep": 94,
      "negative_rep": 78,
      "numerator": 392627
    },
    {
      "orbit_id": 52,
      "positive_rep": 94,
      "negative_rep": 434,
      "numerator": -9957
    },
    {
      "orbit_id": 53,
      "positive_rep": 85,
      "negative_rep": 291,
      "numerator": -18387
    },
    {
      "orbit_id": 54,
      "positive_rep": 85,
      "negative_rep": 109,
      "numerator": 167657
    },
    {
      "orbit_id": 55,
      "positive_rep": 85,
      "negative_rep": 31,
      "numerator": 77917
    },
    {
      "orbit_id": 56,
      "positive_rep": 85,
      "negative_rep": 63,
      "numerator": -94287
    },
    {
      "orbit_id": 57,
      "positive_rep": 94,
      "negative_rep": 228,
      "numerator": -31922
    },
    {
      "orbit_id": 58,
      "positive_rep": 79,
      "negative_rep": 59,
      "numerator": 55640
    },
    {
      "orbit_id": 59,
      "positive_rep": 84,
      "negative_rep": 47,
      "numerator": -44946
    },
    {
      "orbit_id": 60,
      "positive_rep": 94,
      "negative_rep": 113,
      "numerator": 41353
    },
    {
      "orbit_id": 61,
      "positive_rep": 84,
      "negative_rep": 170,
      "numerator": -14436
    },
    {
      "orbit_id": 62,
      "positive_rep": 79,
      "negative_rep": 170,
      "numerator": 27069
    },
    {
      "orbit_id": 63,
      "positive_rep": 84,
      "negative_rep": 63,
      "numerator": -142550
    },
    {
      "orbit_id": 64,
      "positive_rep": 85,
      "negative_rep": 78,
      "numerator": 90746
    },
    {
      "orbit_id": 65,
      "positive_rep": 79,
      "negative_rep": 55,
      "numerator": 107285
    },
    {
      "orbit_id": 66,
      "positive_rep": 85,
      "negative_rep": 59,
      "numerator": 37876
    },
    {
      "orbit_id": 67,
      "positive_rep": 85,
      "negative_rep": 434,
      "numerator": 4840
    },
    {
      "orbit_id": 68,
      "positive_rep": 94,
      "negative_rep": 170,
      "numerator": -8137
    },
    {
      "orbit_id": 69,
      "positive_rep": 79,
      "negative_rep": 434,
      "numerator": -4303
    },
    {
      "orbit_id": 70,
      "positive_rep": 79,
      "negative_rep": 78,
      "numerator": 964065
    }
  ],
  "expected": {
    "restricted_positive_count": 87,
    "restricted_negative_count": 51,
    "positive_test_norm_sq": 999999999998233343810187,
    "negative_test_norm_sq": 1000000000002780075279366,
    "bilinear_numerator": 3908755342847712896808071570028,
    "rayleigh_threshold_numerator": 781751068569,
    "rayleigh_threshold_denominator": 200000000000,
    "threshold_integer_margin": "228988386531596979475638112553110113015608294071766047708638000000000000",
    "strict_filtered_norm_upper_bound": "99999999/100000000",
    "diagnostic_rayleigh_approx": "3.90875534284573",
    "diagnostic_fixed_support_numerical_optimum": "3.908762015966644"
  },
  "provenance": {
    "support_status": "71 pair-orbit support supplied before coefficient recovery; Stage 1 did not uniquely derive this support",
    "coefficient_recovery": "Stage-2 support-conditioned blind optimization followed by the precommitted rationalization policy selected denominator 10^6",
    "stage2_rational_recovery_sha256": "77839def43e2da916198726b6d24e1c45999f96ee783f7e518e981969bbd791d",
    "stage3_final_report_sha256": "d122db07799a33a45058ed7cddb3a2870ed4c125c74f1f66bf97e2db99bb5818",
    "reference_reveal_conclusion": "The previous denominator-10^7 coefficient ray is distinct and strictly suboptimal on the same support; this file supersedes it as theorem-bearing lower data."
  }
}


==> anc/r10_adversary_reproducibility_archive/lower/source_orbits.json <==
{
  "description": "Source-geometric metadata for the 71 lower-certificate pair orbits.",
  "mask_rule": "agreement_mask = 511 XOR (positive_rep XOR negative_rep); separation_mask = positive_rep XOR negative_rep",
  "orbits": [
    {
      "orbit_id": 0,
      "positive_rep": 94,
      "negative_rep": 55,
      "agreement_mask": 406,
      "separation_mask": 105,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e10",
        "e12",
        "e20"
      ],
      "numerator": -71922
    },
    {
      "orbit_id": 1,
      "positive_rep": 94,
      "negative_rep": 62,
      "agreement_mask": 415,
      "separation_mask": 96,
      "separation_depth": 2,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e12",
        "e20"
      ],
      "numerator": 385249
    },
    {
      "orbit_id": 2,
      "positive_rep": 85,
      "negative_rep": 361,
      "agreement_mask": 195,
      "separation_mask": 316,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e02",
        "e10",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": -232837
    },
    {
      "orbit_id": 3,
      "positive_rep": 94,
      "negative_rep": 182,
      "agreement_mask": 279,
      "separation_mask": 232,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": 10568
    },
    {
      "orbit_id": 4,
      "positive_rep": 94,
      "negative_rep": 301,
      "agreement_mask": 140,
      "separation_mask": 371,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e11",
        "e12",
        "e20",
        "e22"
      ],
      "numerator": 122552
    },
    {
      "orbit_id": 5,
      "positive_rep": 84,
      "negative_rep": 78,
      "agreement_mask": 485,
      "separation_mask": 26,
      "separation_depth": 3,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e01",
        "e10",
        "e11"
      ],
      "numerator": 253762
    },
    {
      "orbit_id": 6,
      "positive_rep": 94,
      "negative_rep": 47,
      "agreement_mask": 398,
      "separation_mask": 113,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e11",
        "e12",
        "e20"
      ],
      "numerator": -69858
    },
    {
      "orbit_id": 7,
      "positive_rep": 85,
      "negative_rep": 182,
      "agreement_mask": 284,
      "separation_mask": 227,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": -212675
    },
    {
      "orbit_id": 8,
      "positive_rep": 85,
      "negative_rep": 376,
      "agreement_mask": 210,
      "separation_mask": 301,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e02",
        "e10",
        "e12",
        "e22"
      ],
      "numerator": -5465
    },
    {
      "orbit_id": 9,
      "positive_rep": 85,
      "negative_rep": 61,
      "agreement_mask": 407,
      "separation_mask": 104,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e12",
        "e20"
      ],
      "numerator": 67463
    },
    {
      "orbit_id": 10,
      "positive_rep": 85,
      "negative_rep": 47,
      "agreement_mask": 389,
      "separation_mask": 122,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e10",
        "e11",
        "e12",
        "e20"
      ],
      "numerator": -65978
    },
    {
      "orbit_id": 11,
      "positive_rep": 85,
      "negative_rep": 422,
      "agreement_mask": 12,
      "separation_mask": 499,
      "separation_depth": 7,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e11",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": 54842
    },
    {
      "orbit_id": 12,
      "positive_rep": 85,
      "negative_rep": 284,
      "agreement_mask": 182,
      "separation_mask": 329,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e10",
        "e20",
        "e22"
      ],
      "numerator": 28000
    },
    {
      "orbit_id": 13,
      "positive_rep": 94,
      "negative_rep": 59,
      "agreement_mask": 410,
      "separation_mask": 101,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e02",
        "e12",
        "e20"
      ],
      "numerator": -54193
    },
    {
      "orbit_id": 14,
      "positive_rep": 94,
      "negative_rep": 327,
      "agreement_mask": 230,
      "separation_mask": 281,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e10",
        "e11",
        "e22"
      ],
      "numerator": -95240
    },
    {
      "orbit_id": 15,
      "positive_rep": 94,
      "negative_rep": 284,
      "agreement_mask": 189,
      "separation_mask": 322,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e20",
        "e22"
      ],
      "numerator": 88460
    },
    {
      "orbit_id": 16,
      "positive_rep": 85,
      "negative_rep": 113,
      "agreement_mask": 475,
      "separation_mask": 36,
      "separation_depth": 2,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e02",
        "e12"
      ],
      "numerator": 508735
    },
    {
      "orbit_id": 17,
      "positive_rep": 94,
      "negative_rep": 357,
      "agreement_mask": 196,
      "separation_mask": 315,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e10",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": 11216
    },
    {
      "orbit_id": 18,
      "positive_rep": 84,
      "negative_rep": 55,
      "agreement_mask": 412,
      "separation_mask": 99,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e12",
        "e20"
      ],
      "numerator": 71057
    },
    {
      "orbit_id": 19,
      "positive_rep": 85,
      "negative_rep": 438,
      "agreement_mask": 28,
      "separation_mask": 483,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": 98685
    },
    {
      "orbit_id": 20,
      "positive_rep": 85,
      "negative_rep": 301,
      "agreement_mask": 135,
      "separation_mask": 376,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e11",
        "e12",
        "e20",
        "e22"
      ],
      "numerator": 96367
    },
    {
      "orbit_id": 21,
      "positive_rep": 94,
      "negative_rep": 436,
      "agreement_mask": 21,
      "separation_mask": 490,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e10",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": -85078
    },
    {
      "orbit_id": 22,
      "positive_rep": 94,
      "negative_rep": 365,
      "agreement_mask": 204,
      "separation_mask": 307,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": -84342
    },
    {
      "orbit_id": 23,
      "positive_rep": 94,
      "negative_rep": 364,
      "agreement_mask": 205,
      "separation_mask": 306,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": -53374
    },
    {
      "orbit_id": 24,
      "positive_rep": 94,
      "negative_rep": 438,
      "agreement_mask": 23,
      "separation_mask": 488,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": 163958
    },
    {
      "orbit_id": 25,
      "positive_rep": 94,
      "negative_rep": 63,
      "agreement_mask": 414,
      "separation_mask": 97,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e12",
        "e20"
      ],
      "numerator": 123476
    },
    {
      "orbit_id": 26,
      "positive_rep": 85,
      "negative_rep": 357,
      "agreement_mask": 207,
      "separation_mask": 304,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e11",
        "e12",
        "e22"
      ],
      "numerator": 178138
    },
    {
      "orbit_id": 27,
      "positive_rep": 85,
      "negative_rep": 310,
      "agreement_mask": 156,
      "separation_mask": 355,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e12",
        "e20",
        "e22"
      ],
      "numerator": 54084
    },
    {
      "orbit_id": 28,
      "positive_rep": 85,
      "negative_rep": 55,
      "agreement_mask": 413,
      "separation_mask": 98,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e12",
        "e20"
      ],
      "numerator": 162115
    },
    {
      "orbit_id": 29,
      "positive_rep": 94,
      "negative_rep": 422,
      "agreement_mask": 7,
      "separation_mask": 504,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e11",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": -1278
    },
    {
      "orbit_id": 30,
      "positive_rep": 79,
      "negative_rep": 63,
      "agreement_mask": 399,
      "separation_mask": 112,
      "separation_depth": 3,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e11",
        "e12",
        "e20"
      ],
      "numerator": 229339
    },
    {
      "orbit_id": 31,
      "positive_rep": 85,
      "negative_rep": 62,
      "agreement_mask": 404,
      "separation_mask": 107,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e10",
        "e12",
        "e20"
      ],
      "numerator": -118299
    },
    {
      "orbit_id": 32,
      "positive_rep": 85,
      "negative_rep": 327,
      "agreement_mask": 237,
      "separation_mask": 274,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e11",
        "e22"
      ],
      "numerator": 171039
    },
    {
      "orbit_id": 33,
      "positive_rep": 79,
      "negative_rep": 62,
      "agreement_mask": 398,
      "separation_mask": 113,
      "separation_depth": 4,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e11",
        "e12",
        "e20"
      ],
      "numerator": 102506
    },
    {
      "orbit_id": 34,
      "positive_rep": 94,
      "negative_rep": 376,
      "agreement_mask": 217,
      "separation_mask": 294,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e02",
        "e12",
        "e22"
      ],
      "numerator": 42128
    },
    {
      "orbit_id": 35,
      "positive_rep": 79,
      "negative_rep": 438,
      "agreement_mask": 6,
      "separation_mask": 505,
      "separation_depth": 7,
      "pair_orbit_size": 18,
      "separating_queries": [
        "e00",
        "e10",
        "e11",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": -66676
    },
    {
      "orbit_id": 36,
      "positive_rep": 94,
      "negative_rep": 31,
      "agreement_mask": 446,
      "separation_mask": 65,
      "separation_depth": 2,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e20"
      ],
      "numerator": 33058
    },
    {
      "orbit_id": 37,
      "positive_rep": 94,
      "negative_rep": 361,
      "agreement_mask": 200,
      "separation_mask": 311,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e02",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": 49189
    },
    {
      "orbit_id": 38,
      "positive_rep": 94,
      "negative_rep": 310,
      "agreement_mask": 151,
      "separation_mask": 360,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e12",
        "e20",
        "e22"
      ],
      "numerator": -137817
    },
    {
      "orbit_id": 39,
      "positive_rep": 85,
      "negative_rep": 170,
      "agreement_mask": 256,
      "separation_mask": 255,
      "separation_depth": 8,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e01",
        "e02",
        "e10",
        "e11",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": 4335
    },
    {
      "orbit_id": 40,
      "positive_rep": 94,
      "negative_rep": 109,
      "agreement_mask": 460,
      "separation_mask": 51,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e11",
        "e12"
      ],
      "numerator": -35073
    },
    {
      "orbit_id": 41,
      "positive_rep": 85,
      "negative_rep": 364,
      "agreement_mask": 198,
      "separation_mask": 313,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e10",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": -114834
    },
    {
      "orbit_id": 42,
      "positive_rep": 85,
      "negative_rep": 436,
      "agreement_mask": 30,
      "separation_mask": 481,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": -78644
    },
    {
      "orbit_id": 43,
      "positive_rep": 79,
      "negative_rep": 182,
      "agreement_mask": 262,
      "separation_mask": 249,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e10",
        "e11",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": -10250
    },
    {
      "orbit_id": 44,
      "positive_rep": 79,
      "negative_rep": 31,
      "agreement_mask": 431,
      "separation_mask": 80,
      "separation_depth": 2,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e11",
        "e20"
      ],
      "numerator": 549454
    },
    {
      "orbit_id": 45,
      "positive_rep": 84,
      "negative_rep": 31,
      "agreement_mask": 436,
      "separation_mask": 75,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e10",
        "e20"
      ],
      "numerator": 96129
    },
    {
      "orbit_id": 46,
      "positive_rep": 94,
      "negative_rep": 61,
      "agreement_mask": 412,
      "separation_mask": 99,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e12",
        "e20"
      ],
      "numerator": -73938
    },
    {
      "orbit_id": 47,
      "positive_rep": 79,
      "negative_rep": 113,
      "agreement_mask": 449,
      "separation_mask": 62,
      "separation_depth": 5,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e01",
        "e02",
        "e10",
        "e11",
        "e12"
      ],
      "numerator": 23357
    },
    {
      "orbit_id": 48,
      "positive_rep": 85,
      "negative_rep": 228,
      "agreement_mask": 334,
      "separation_mask": 177,
      "separation_depth": 4,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e11",
        "e12",
        "e21"
      ],
      "numerator": 93681
    },
    {
      "orbit_id": 49,
      "positive_rep": 85,
      "negative_rep": 365,
      "agreement_mask": 199,
      "separation_mask": 312,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e11",
        "e12",
        "e22"
      ],
      "numerator": 71719
    },
    {
      "orbit_id": 50,
      "positive_rep": 94,
      "negative_rep": 291,
      "agreement_mask": 130,
      "separation_mask": 381,
      "separation_depth": 7,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e02",
        "e10",
        "e11",
        "e12",
        "e20",
        "e22"
      ],
      "numerator": -8341
    },
    {
      "orbit_id": 51,
      "positive_rep": 94,
      "negative_rep": 78,
      "agreement_mask": 495,
      "separation_mask": 16,
      "separation_depth": 1,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e11"
      ],
      "numerator": 392627
    },
    {
      "orbit_id": 52,
      "positive_rep": 94,
      "negative_rep": 434,
      "agreement_mask": 19,
      "separation_mask": 492,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e02",
        "e10",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": -9957
    },
    {
      "orbit_id": 53,
      "positive_rep": 85,
      "negative_rep": 291,
      "agreement_mask": 137,
      "separation_mask": 374,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e02",
        "e11",
        "e12",
        "e20",
        "e22"
      ],
      "numerator": -18387
    },
    {
      "orbit_id": 54,
      "positive_rep": 85,
      "negative_rep": 109,
      "agreement_mask": 455,
      "separation_mask": 56,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e10",
        "e11",
        "e12"
      ],
      "numerator": 167657
    },
    {
      "orbit_id": 55,
      "positive_rep": 85,
      "negative_rep": 31,
      "agreement_mask": 437,
      "separation_mask": 74,
      "separation_depth": 3,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e10",
        "e20"
      ],
      "numerator": 77917
    },
    {
      "orbit_id": 56,
      "positive_rep": 85,
      "negative_rep": 63,
      "agreement_mask": 405,
      "separation_mask": 106,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e10",
        "e12",
        "e20"
      ],
      "numerator": -94287
    },
    {
      "orbit_id": 57,
      "positive_rep": 94,
      "negative_rep": 228,
      "agreement_mask": 325,
      "separation_mask": 186,
      "separation_depth": 5,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e01",
        "e10",
        "e11",
        "e12",
        "e21"
      ],
      "numerator": -31922
    },
    {
      "orbit_id": 58,
      "positive_rep": 79,
      "negative_rep": 59,
      "agreement_mask": 395,
      "separation_mask": 116,
      "separation_depth": 4,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e02",
        "e11",
        "e12",
        "e20"
      ],
      "numerator": 55640
    },
    {
      "orbit_id": 59,
      "positive_rep": 84,
      "negative_rep": 47,
      "agreement_mask": 388,
      "separation_mask": 123,
      "separation_depth": 6,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e10",
        "e11",
        "e12",
        "e20"
      ],
      "numerator": -44946
    },
    {
      "orbit_id": 60,
      "positive_rep": 94,
      "negative_rep": 113,
      "agreement_mask": 464,
      "separation_mask": 47,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e02",
        "e10",
        "e12"
      ],
      "numerator": 41353
    },
    {
      "orbit_id": 61,
      "positive_rep": 84,
      "negative_rep": 170,
      "agreement_mask": 257,
      "separation_mask": 254,
      "separation_depth": 7,
      "pair_orbit_size": 18,
      "separating_queries": [
        "e01",
        "e02",
        "e10",
        "e11",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": -14436
    },
    {
      "orbit_id": 62,
      "positive_rep": 79,
      "negative_rep": 170,
      "agreement_mask": 282,
      "separation_mask": 229,
      "separation_depth": 5,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e02",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": 27069
    },
    {
      "orbit_id": 63,
      "positive_rep": 84,
      "negative_rep": 63,
      "agreement_mask": 404,
      "separation_mask": 107,
      "separation_depth": 5,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e01",
        "e10",
        "e12",
        "e20"
      ],
      "numerator": -142550
    },
    {
      "orbit_id": 64,
      "positive_rep": 85,
      "negative_rep": 78,
      "agreement_mask": 484,
      "separation_mask": 27,
      "separation_depth": 4,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e01",
        "e10",
        "e11"
      ],
      "numerator": 90746
    },
    {
      "orbit_id": 65,
      "positive_rep": 79,
      "negative_rep": 55,
      "agreement_mask": 391,
      "separation_mask": 120,
      "separation_depth": 4,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e10",
        "e11",
        "e12",
        "e20"
      ],
      "numerator": 107285
    },
    {
      "orbit_id": 66,
      "positive_rep": 85,
      "negative_rep": 59,
      "agreement_mask": 401,
      "separation_mask": 110,
      "separation_depth": 5,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e01",
        "e02",
        "e10",
        "e12",
        "e20"
      ],
      "numerator": 37876
    },
    {
      "orbit_id": 67,
      "positive_rep": 85,
      "negative_rep": 434,
      "agreement_mask": 24,
      "separation_mask": 487,
      "separation_depth": 7,
      "pair_orbit_size": 72,
      "separating_queries": [
        "e00",
        "e01",
        "e02",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": 4840
    },
    {
      "orbit_id": 68,
      "positive_rep": 94,
      "negative_rep": 170,
      "agreement_mask": 267,
      "separation_mask": 244,
      "separation_depth": 5,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e02",
        "e11",
        "e12",
        "e20",
        "e21"
      ],
      "numerator": -8137
    },
    {
      "orbit_id": 69,
      "positive_rep": 79,
      "negative_rep": 434,
      "agreement_mask": 2,
      "separation_mask": 509,
      "separation_depth": 8,
      "pair_orbit_size": 36,
      "separating_queries": [
        "e00",
        "e02",
        "e10",
        "e11",
        "e12",
        "e20",
        "e21",
        "e22"
      ],
      "numerator": -4303
    },
    {
      "orbit_id": 70,
      "positive_rep": 79,
      "negative_rep": 78,
      "agreement_mask": 510,
      "separation_mask": 1,
      "separation_depth": 1,
      "pair_orbit_size": 9,
      "separating_queries": [
        "e00"
      ],
      "numerator": 964065
    }
  ]
}


==> anc/r10_adversary_reproducibility_archive/lower/verify_lower.py <==
#!/usr/bin/env python3
"""Standalone exact verifier for the R10 lower adversary certificate.
Uses only Python's standard library and exact integers/Fractions.
No SDP and no floating-point acceptance test is used.
"""
from pathlib import Path
from fractions import Fraction
import json, sys
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'common'))
from r10_common import QUERY_LABELS, GROUP_ACTIONS, transform_mask, orbit, pair_orbit, f_R

cert=json.loads((ROOT/'lower/lower_certificate.json').read_text())
exp=json.loads((ROOT/'lower/expanded_lower_matrices.json').read_text())
D=int(cert['coefficient_denominator'])
rows=[(r['orbit_id'],r['positive_rep'],r['negative_rep'],r['numerator']) for r in cert['orbit_coefficients']]
assert len(rows)==71 and [r[0] for r in rows]==list(range(71))

meta=json.loads((ROOT/'lower/source_orbits.json').read_text())['orbits']
assert len(meta)==71
for r,m in zip(cert['orbit_coefficients'],meta):
    x=int(r['positive_rep']); y=int(r['negative_rep']); sep=x^y; agree=511^sep
    assert f_R(x)==1 and f_R(y)==0
    assert int(m['orbit_id'])==int(r['orbit_id'])
    assert int(m['positive_rep'])==x and int(m['negative_rep'])==y
    assert int(m['agreement_mask'])==agree and int(m['separation_mask'])==sep
    assert int(m['separation_depth'])==sep.bit_count()
    assert int(m['pair_orbit_size'])==len(pair_orbit(x,y))
    assert m['separating_queries']==[QUERY_LABELS[e] for e in range(9) if (sep>>e)&1]
    assert int(m['numerator'])==int(r['numerator'])

pos_masks=sorted(set().union(*(orbit(m) for m in cert['restricted_positive_orbit_seeds'])))
neg_masks=sorted(set().union(*(orbit(m) for m in cert['restricted_negative_orbit_seeds'])))
assert pos_masks==exp['positive_masks'] and neg_masks==exp['negative_masks']
assert len(pos_masks)==87 and len(neg_masks)==51
pi={m:i for i,m in enumerate(pos_masks)}; ni={m:i for i,m in enumerate(neg_masks)}
A=[[None]*51 for _ in range(87)]
for oid,x,y,n in rows:
    for g in GROUP_ACTIONS:
        xx,yy=transform_mask(x,*g),transform_mask(y,*g)
        assert xx in pi and yy in ni
        i,j=pi[xx],ni[yy]
        if A[i][j] is None:A[i][j]=n
        else:assert A[i][j]==n
assert all(v is not None for row in A for v in row)
assert A==exp['A_numerator']

Umap={int(k):int(v) for k,v in cert['positive_test_vector_orbit_values'].items()}
Vmap={int(k):int(v) for k,v in cert['negative_test_vector_orbit_values'].items()}
def ow(m,mp):
    for s,w in mp.items():
        if m in orbit(s):return w
    raise AssertionError('mask not in listed restricted orbits')
U=[ow(m,Umap) for m in pos_masks]; V=[ow(m,Vmap) for m in neg_masks]
Np=sum(u*u for u in U); Nn=sum(v*v for v in V)
bilin=sum(U[i]*A[i][j]*V[j] for i in range(87) for j in range(51))
expect=cert['expected']
assert Np==int(expect['positive_test_norm_sq'])
assert Nn==int(expect['negative_test_norm_sq'])
assert bilin==int(expect['bilinear_numerator'])

a=int(expect['rayleigh_threshold_numerator']); b=int(expect['rayleigh_threshold_denominator'])
rayleigh_margin=b*b*bilin*bilin-a*a*D*D*Np*Nn
assert rayleigh_margin==int(expect['threshold_integer_margin']) and rayleigh_margin>0

# Exact spectral feasibility: for each query-filtered numerator matrix F,
# prove ||F/D||<1 by exact rational LDL^T positivity of D^2 I-F^T F.
def ldl_positive_definite(Q):
    n=len(Q)
    L=[[Fraction(0) for _ in range(n)] for __ in range(n)]
    d=[None]*n
    for i in range(n):L[i][i]=Fraction(1)
    pivots=[]
    for k in range(n):
        dk=Fraction(Q[k][k])-sum(L[k][j]*L[k][j]*d[j] for j in range(k))
        if dk<=0:return False,pivots+[dk]
        d[k]=dk;pivots.append(dk)
        for i in range(k+1,n):
            num=Fraction(Q[i][k])-sum(L[i][j]*L[k][j]*d[j] for j in range(k))
            L[i][k]=num/dk
    return True,pivots

stored=exp['query_filtered_numerators']; assert len(stored)==9
for e,label in enumerate(QUERY_LABELS):
    F=[[A[i][j] if (((pos_masks[i]>>e)&1)!=((neg_masks[j]>>e)&1)) else 0 for j in range(51)] for i in range(87)]
    assert F==stored[e]
    Q=[[0]*51 for _ in range(51)]
    for j in range(51):
        for k in range(j,51):
            gram=sum(F[i][j]*F[i][k] for i in range(87))
            q=(D*D if j==k else 0)-gram
            Q[j][k]=Q[k][j]=q
    ok,pivots=ldl_positive_definite(Q)
    assert ok and all(p>0 for p in pivots)
    print(f'lower: {label}: exact LDL proves ||Delta_q A|| < 1')

print('lower: exact Rayleigh margin =',rayleigh_margin)
print(f"lower: proved {a}/{b} = {a/b:.12f} < Adv^±(f_R)")


==> anc/r10_adversary_reproducibility_archive/upper/RECONSTRUCTION_NOTES.md <==
# Reconstruction notes for the exact upper certificate

The shipped upper certificate starts from a dimension-32 dyadic base
factorization reconstructed for the pointed-R10 input/query constraints. Each
base coefficient is an integer divided by `2^24`; there are no decimal
coefficients in the certificate. Rounding leaves a small exact residual in the
pair equations, so `verify_upper.py` computes all residuals exactly and applies
the deterministic pair-specific repair encoded in `factor32_dyadic.json`.

For an opposite-output pair `(x,y)`, let

    r_xy = 2^48 - sum_{e : x_e != y_e} <a_num[x,e], b_num[y,e]>.

Choose the least differing query `e*`. Add one fresh orthogonal coordinate
`kappa_(x,y)` to that query's factor space, used nowhere else, with coefficients

    sqrt(|r_xy| / 2^48),
    sign(r_xy) sqrt(|r_xy| / 2^48).

Its product is exactly `r_xy/2^48`, so the repaired factorization identity is
exact. Each endpoint load increases by exactly `|r_xy|/2^48`. Because each
repair coordinate is pair-specific, it changes no other factorization equation.

The verifier sums the repaired positive and negative load numerators using
integer arithmetic only and proves

    P N < (39301/10000)^2

by a strictly positive integer margin. The repaired geometric-mean load is
approximately `3.9300601004`; this decimal is only a human-readable diagnostic,
and the theorem check uses the exact integer inequality above.


==> anc/r10_adversary_reproducibility_archive/upper/exact_summary.json <==
{
  "denominator_power": 24,
  "D": "16777216",
  "D2": "281474976710656",
  "max_base_positive_load_numerator": "1104884288844536",
  "max_base_positive_mask": 295,
  "max_base_negative_load_numerator": "1104884263117626",
  "max_base_negative_mask": 393,
  "max_abs_residual_numerator": "35894830638",
  "max_abs_residual_pair": [
    409,
    217
  ],
  "max_positive_repair_sum_numerator": "1820714572982",
  "max_positive_repair_sum_mask": 140,
  "max_negative_repair_sum_numerator": "1935257388737",
  "max_negative_repair_sum_mask": 504,
  "max_repaired_positive_load_numerator": "1106245605369758",
  "max_repaired_positive_mask": 457,
  "max_repaired_negative_load_numerator": "1106181546001981",
  "max_repaired_negative_mask": 284,
  "upper_threshold_numerator": 39301,
  "upper_threshold_denominator": 10000,
  "exact_product_margin": "2484733876282598041336942688999936",
  "diagnostic_repaired_positive_load_approx": "3.93017389431008",
  "diagnostic_repaired_negative_load_approx": "3.9299463097179235",
  "diagnostic_geometric_mean_approx": "3.930060100366611",
  "canonical_upper_bound": "3.9301"
}


==> anc/r10_adversary_reproducibility_archive/upper/verify_upper.py <==
#!/usr/bin/env python3
"""Standalone exact verifier for the reconstructed R10 upper factorization.
The base vectors are exact dyadics.  Pair-specific orthogonal repairs are
handled symbolically, so every acceptance test is integer arithmetic.
"""
from pathlib import Path
import json, sys
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'common'))
from r10_common import POSITIVE_MASKS, NEGATIVE_MASKS, QUERY_LABELS

data=json.loads((ROOT/'upper/factor32_dyadic.json').read_text())
summary=json.loads((ROOT/'upper/exact_summary.json').read_text())
K=int(data['coefficient_denominator_power']); D=1<<K; D2=D*D
assert D==int(data['coefficient_denominator'])
assert D==int(summary['D']) and D2==int(summary['D2'])
pos=list(POSITIVE_MASKS); neg=list(NEGATIVE_MASKS)
assert data['positive_masks']==pos and data['negative_masks']==neg
A=data['positive_vector_numerators']; B=data['negative_vector_numerators']
assert len(A)==len(B)==256
assert all(len(row)==9 and all(len(v)==32 for v in row) for row in A)
assert all(len(row)==9 and all(len(v)==32 for v in row) for row in B)

LP=[sum(c*c for e in range(9) for c in A[i][e]) for i in range(256)]
LN=[sum(c*c for e in range(9) for c in B[j][e]) for j in range(256)]
rowabs=[0]*256; colabs=[0]*256
maxabs=-1; maxpair=None
repair_counts=[0]*9
for i,x in enumerate(pos):
    for j,y in enumerate(neg):
        diff=x^y
        assert diff!=0  # opposite outputs cannot be identical inputs
        s=0
        for e in range(9):
            if (diff>>e)&1:
                s += sum(u*v for u,v in zip(A[i][e],B[j][e]))
        r=D2-s
        ar=abs(r); rowabs[i]+=ar; colabs[j]+=ar
        if ar>maxabs:maxabs=ar;maxpair=(x,y)
        # Deterministic repair query: least differing input bit.
        lowbit=diff & -diff
        e=lowbit.bit_length()-1
        assert 0<=e<9 and ((x>>e)&1)!=((y>>e)&1)
        repair_counts[e]+=1
        # In a fresh coordinate kappa_(x,y), coefficients
        # sqrt(ar/D2) and sign(r)*sqrt(ar/D2) have product r/D2.
        # Hence the repaired pair sum is exactly one.  This assertion is
        # represented by the exact numerator identity s+r=D2.
        assert s+r==D2

Pnums=[LP[i]+rowabs[i] for i in range(256)]
Nnums=[LN[j]+colabs[j] for j in range(256)]
Pnum=max(Pnums);Nnum=max(Nnums)
assert max(LP)==int(summary['max_base_positive_load_numerator'])
assert pos[LP.index(max(LP))]==summary['max_base_positive_mask']
assert max(LN)==int(summary['max_base_negative_load_numerator'])
assert neg[LN.index(max(LN))]==summary['max_base_negative_mask']
assert maxabs==int(summary['max_abs_residual_numerator']) and list(maxpair)==summary['max_abs_residual_pair']
assert max(rowabs)==int(summary['max_positive_repair_sum_numerator'])
assert pos[rowabs.index(max(rowabs))]==summary['max_positive_repair_sum_mask']
assert max(colabs)==int(summary['max_negative_repair_sum_numerator'])
assert neg[colabs.index(max(colabs))]==summary['max_negative_repair_sum_mask']
assert Pnum==int(summary['max_repaired_positive_load_numerator'])
assert Nnum==int(summary['max_repaired_negative_load_numerator'])
assert pos[Pnums.index(Pnum)]==summary['max_repaired_positive_mask']
assert neg[Nnums.index(Nnum)]==summary['max_repaired_negative_mask']

# Exact proof P*N < (39301/10000)^2. Loads are Pnum/D2 and Nnum/D2.
a=int(summary['upper_threshold_numerator']); b=int(summary['upper_threshold_denominator'])
assert (a,b)==(39301,10000)
upper_margin=a*a*D2**2 - b*b*Pnum*Nnum
assert upper_margin==int(summary['exact_product_margin'])
assert upper_margin>0
assert sum(repair_counts)==256*256
print('upper: checked all 65536 opposite-output residuals and deterministic repair queries')
print('upper: exact repaired P numerator / D2 =',Pnum,'/',D2)
print('upper: exact repaired N numerator / D2 =',Nnum,'/',D2)
print('upper: exact (3.9301^2 - P*N) scaled integer margin =',upper_margin)
print('upper: proved Adv^±(f_R)^2 <= P*N < (39301/10000)^2')
print('upper: therefore Adv^±(f_R) < 3.9301')


==> anc/r10_adversary_reproducibility_archive/verify_all.py <==
#!/usr/bin/env python3
"""Run all standalone exact certificate verifiers."""
from pathlib import Path
import subprocess,sys
root=Path(__file__).resolve().parent
for rel in ['common/verify_common.py','lower/verify_lower.py','upper/verify_upper.py']:
    subprocess.run([sys.executable,str(root/rel)],check=True)
print('FINAL: exact certificates establish 3.908755342845 < Adv^±(f_R) < 3.9301')


==> anc/r10_atlas/INTRINSIC_ATLAS_FREEZE.json <==
{
  "inputs": [
    "displayed 5x10 R10 matrix only"
  ],
  "note": "Intrinsic appendix data generated without pointed-closure adversary coefficients or recursive-application inputs.",
  "r10_port_geometry_sha256": "4c53a798b806192e05a241138a9fad3fb2e7c465b1d90db4ab42427018b30467",
  "r10_response_atlas_sha256": "6033f31cd47ed3bb65817d233721eaed10d2df0288894bb34f26afc1356d8f9b",
  "schema": "r10-intrinsic-freeze-v1"
}


==> anc/r10_atlas/R10_ATLAS_MANIFEST.sha256 <==
de2174c3c0d340b6ed7699185ac4d37a97b63692e0d6291caa209f75c92fbb68  INTRINSIC_ATLAS_FREEZE.json
3507a6f37da4d9adfd4750e4e06d020df7635ef25c2c405ef147beec88100a10  README.md
4d98bbb507a0adb8f7e74e4415ddeff566eb65c536ebe2283c723e5b15c1c5ce  build_atlas.py
4c53a798b806192e05a241138a9fad3fb2e7c465b1d90db4ab42427018b30467  r10_port_geometry.json
6033f31cd47ed3bb65817d233721eaed10d2df0288894bb34f26afc1356d8f9b  r10_response_atlas.json
e6c1f730c02b44caa68ec13aeebbbd6f4a38f26dc757b7ffa3c32429191ddfb0  verification_results.json
88be9ed37863d43b3869331690b415f795dfcca8e31f984fb9ed10b253b949e7  verify_atlas.py


==> anc/r10_atlas/README.md <==
# R10 appendix data

This directory is the self-contained exact support for the manuscript appendix
"Finite Data for the R10 Decomposition."  The only intrinsic mathematical
input is the 5 x 10 R10 representation displayed in the manuscript.

Files:

- `r10_port_geometry.json`: exact geometry, automorphism data, marked port
  orbits, duality, and orbit counts.
- `r10_response_atlas.json`: the 81-term supports of the two stripped weighted
  basis polynomials and the 52 outgoing/root records determined by the 26
  marked port types.
- `build_atlas.py`: regenerates both JSON files from the displayed matrix.
- `verify_atlas.py`: independently rechecks the appendix claims from exact
  arithmetic over integers and F_2.
- `verification_results.json`: output from the delivered verification run.
- `INTRINSIC_ATLAS_FREEZE.json`: hashes of the intrinsic data files before any
  recursive-application material is consulted.
- `R10_ATLAS_MANIFEST.sha256`: byte-level hashes for this directory, excluding
  the manifest itself.

Run

    python3 verify_atlas.py

No third-party Python package or numerical tolerance is used.

The appendix needs only the intrinsic geometry, marked port orbits, basis
polynomials, and deletion/contraction conventions.  The larger research atlas
also studied derivatives, critical-scale limits, and local KKT equations;
those data are deliberately not part of this manuscript archive because the
paper no longer uses them.

Verification should be run with ordinary `python3`, not `python3 -O`, because some checks use Python `assert` statements.


==> anc/r10_atlas/build_atlas.py <==
#!/usr/bin/env python3
"""Build the exact R10 data used by the manuscript appendices.

Python standard library only.  The only mathematical input is the displayed
5 x 10 representation of R10 in the manuscript.  All matroid calculations
below are over F_2 unless an integer determinant is explicitly requested.
"""
from __future__ import annotations
from itertools import combinations, permutations
from pathlib import Path
from collections import Counter
import hashlib
import json

ROOT = Path(__file__).resolve().parent

A = (
    (1,0,0,0,0,-1, 1, 0, 0, 1),
    (0,1,0,0,0, 1,-1, 1, 0, 0),
    (0,0,1,0,0, 0, 1,-1, 1, 0),
    (0,0,0,1,0, 0, 0, 1,-1, 1),
    (0,0,0,0,1, 1, 0, 0, 1,-1),
)

GENERATOR_PERMS = (
    (0,1,2,7,5,4,6,3,9,8),
    (0,1,4,7,6,2,5,8,9,3),
    (0,2,1,3,9,8,6,7,5,4),
    (1,0,2,8,4,5,6,9,3,7),
)
DUALITY_DELTA = (5,6,7,8,9,0,1,2,3,4)
MARKED_DUALITY_RHO = (0,1,3,4,7,9,8,6,5,2)

K33_EDGE_MAP = {
    1:(1,3), 2:(0,4), 3:(0,3), 4:(2,4), 5:(0,5),
    6:(2,5), 7:(1,4), 8:(2,3), 9:(1,5),
}

MARKED_ROWS = [
    ("P00",(),1,72,"P00"), ("P01",(1,),9,8,"P01"),
    ("P02",(1,2),18,4,"P03"), ("P03",(1,3),18,4,"P02"),
    ("P04",(1,2,3),36,2,"P05"), ("P05",(1,2,4),36,2,"P04"),
    ("P06",(2,3,5),6,12,"P07"), ("P07",(1,4,5),6,12,"P06"),
    ("P08",(1,2,3,4),36,2,"P08"), ("P09",(1,2,3,5),36,2,"P10"),
    ("P10",(1,2,4,5),36,2,"P09"), ("P11",(1,3,4,6),9,8,"P12"),
    ("P12",(2,4,5,6),9,8,"P11"), ("P13",(1,2,3,4,5),36,2,"P13"),
    ("P14",(1,2,3,4,6),36,2,"P16"), ("P15",(1,2,4,5,6),9,8,"P17"),
    ("P16",(2,3,4,5,6),36,2,"P14"), ("P17",(2,3,4,5,7),9,8,"P15"),
    ("P18",(1,2,3,4,5,6),36,2,"P19"), ("P19",(1,2,3,4,5,7),36,2,"P18"),
    ("P20",(1,3,4,5,6,7),6,12,"P21"), ("P21",(2,3,4,5,6,8),6,12,"P20"),
    ("P22",(1,2,3,4,5,6,7),18,4,"P23"), ("P23",(1,2,3,4,5,6,8),18,4,"P22"),
    ("P24",(1,2,3,4,5,6,7,8),9,8,"P24"),
    ("P25",(1,2,3,4,5,6,7,8,9),1,72,"P25"),
]


def columns_mod2():
    out=[]
    for j in range(10):
        v=0
        for i in range(5):
            if A[i][j] & 1:
                v |= 1 << i
        out.append(v)
    return tuple(out)

COLS = columns_mod2()
COL_INDEX = {v:i for i,v in enumerate(COLS)}


def gf2_rank(vectors):
    piv=[0]*5
    rank=0
    for v in vectors:
        x=v
        while x:
            b=x.bit_length()-1
            if piv[b]:
                x ^= piv[b]
            else:
                piv[b]=x
                rank += 1
                break
    return rank


def rank_subset(S):
    return gf2_rank([COLS[i] for i in S])


def bases():
    return [B for B in combinations(range(10),5) if rank_subset(B)==5]


def circuits():
    ans=[]
    for k in range(1,11):
        for S in combinations(range(10),k):
            if rank_subset(S) == k:
                continue
            if all(rank_subset(tuple(e for e in S if e != x)) == k-1 for x in S):
                ans.append(S)
    return ans


def dual_rank(S):
    E=set(range(10)); S=set(S)
    return len(S) + rank_subset(tuple(sorted(E-S))) - 5


def cocircuits():
    ans=[]
    for k in range(1,11):
        for S in combinations(range(10),k):
            if dual_rank(S) == k:
                continue
            if all(dual_rank(tuple(e for e in S if e != x)) == k-1 for x in S):
                ans.append(S)
    return ans


def automorphisms(BS):
    autos=set()
    for B in BS:
        for ordered in permutations(B):
            images=[COLS[i] for i in ordered]
            p=[]
            for v in COLS:
                y=0
                for bit in range(5):
                    if (v >> bit) & 1:
                        y ^= images[bit]
                if y not in COL_INDEX:
                    break
                p.append(COL_INDEX[y])
            else:
                autos.add(tuple(p))
    return sorted(autos)


def map_mask(mask,p):
    out=0
    for i in range(10):
        if (mask >> i) & 1:
            out |= 1 << p[i]
    return out


def mask_of(S):
    return sum(1 << i for i in S)


def orbit(mask, group):
    return {map_mask(mask,p) for p in group}


def subset_orbits(group, masks):
    unseen=set(masks); out=[]
    while unseen:
        m=min(unseen)
        o=orbit(m,group)
        o &= unseen | (set(masks)-unseen)
        unseen -= o
        out.append(sorted(o))
    return out


def perm_cycles(p, elems):
    elems=set(elems); seen=set(); c=0
    for i in sorted(elems):
        if i in seen: continue
        c += 1
        j=i
        while j not in seen:
            seen.add(j)
            j=p[j]
    return c


def burnside_color_orbits(group, elems, colors=4):
    return sum(colors ** perm_cycles(p, elems) for p in group) // len(group)


def bareiss_det(M):
    M=[list(map(int,row)) for row in M]
    n=len(M)
    if n==0: return 1
    sign=1; prev=1
    for k in range(n-1):
        if M[k][k]==0:
            r=next((r for r in range(k+1,n) if M[r][k]),None)
            if r is None: return 0
            M[k],M[r]=M[r],M[k]; sign=-sign
        pivot=M[k][k]
        for i in range(k+1,n):
            for j in range(k+1,n):
                M[i][j]=(M[i][j]*pivot-M[i][k]*M[k][j])//prev
        prev=pivot
        for i in range(k+1,n): M[i][k]=0
        for j in range(k+1,n): M[k][j]=0
    return sign*M[n-1][n-1]


def determinant_distribution():
    cnt=Counter()
    for k in range(1,6):
        for rows in combinations(range(5),k):
            for cols in combinations(range(10),k):
                M=[[A[i][j] for j in cols] for i in rows]
                cnt[bareiss_det(M)] += 1
    return dict(sorted(cnt.items()))


def graph_rank(edges):
    parent=list(range(6))
    def find(x):
        while parent[x]!=x:
            parent[x]=parent[parent[x]]; x=parent[x]
        return x
    def union(a,b):
        a=find(a); b=find(b)
        if a!=b: parent[b]=a
    for a,b in edges: union(a,b)
    comps=len({find(i) for i in range(6)})
    return 6-comps


def verify_k33_deletion():
    for m in range(1<<9):
        elems=[i+1 for i in range(9) if (m>>i)&1]
        if rank_subset(elems) != graph_rank([K33_EDGE_MAP[e] for e in elems]):
            return False
    return True


def sha256(path):
    h=hashlib.sha256()
    with open(path,'rb') as f:
        for block in iter(lambda:f.read(1<<20),b''): h.update(block)
    return h.hexdigest()


def build():
    BS=bases(); CS=circuits(); CCS=cocircuits(); AUT=automorphisms(BS)
    STAB=[p for p in AUT if p[0]==0]
    marked_masks=[m for m in range(1<<10) if not (m&1)]
    marked_orbits=subset_orbits(STAB,marked_masks)
    full_orbits=subset_orbits(AUT,range(1<<10))

    mask_to_type={}
    marked_records=[]
    for name,S,expected_size,expected_stab,dual in MARKED_ROWS:
        o=orbit(mask_of(S),STAB)
        if len(o)!=expected_size:
            raise AssertionError((name,len(o),expected_size))
        if len(STAB)//len(o)!=expected_stab:
            raise AssertionError((name,'stabilizer'))
        for m in o:
            if m in mask_to_type: raise AssertionError('marked orbit overlap')
            mask_to_type[m]=name
        marked_records.append({
            'type':name,'incoming_elements':list(S),'orbit_size':expected_size,
            'stabilizer_order':expected_stab,'dual_type':dual,
            'orbit_masks':sorted(o),
        })
    if len(mask_to_type)!=512: raise AssertionError('marked orbits do not cover all subsets')
    for name,S,_,_,dual in MARKED_ROWS:
        got=mask_to_type[map_mask(mask_of(S),MARKED_DUALITY_RHO)]
        if got!=dual: raise AssertionError((name,'dual',got,dual))

    P0=[list(B) for B in BS if 0 not in B]
    P1=[list(e for e in B if e!=0) for B in BS if 0 in B]

    geometry={
        'schema':'r10-port-geometry-v1',
        'matrix':[list(r) for r in A],
        'rank':5,'ground_set':list(range(10)),
        'basis_count':len(BS),
        'circuit_size_counts':dict(sorted(Counter(map(len,CS)).items())),
        'cocircuit_size_counts':dict(sorted(Counter(map(len,CCS)).items())),
        'circuits':[list(c) for c in CS],
        'cocircuits':[list(c) for c in CCS],
        'automorphism_order':len(AUT),
        'automorphism_generators':[list(p) for p in GENERATOR_PERMS],
        'automorphisms':[list(p) for p in AUT],
        'element_0_stabilizer_order':len(STAB),
        'duality_delta':list(DUALITY_DELTA),
        'marked_duality_rho':list(MARKED_DUALITY_RHO),
        'k33_edge_map':{str(k):list(v) for k,v in K33_EDGE_MAP.items()},
        'unrooted_port_orbit_count':len(full_orbits),
        'marked_port_orbit_count':len(marked_orbits),
        'marked_port_configurations':marked_records,
        'four_color_orbit_count_unrooted':burnside_color_orbits(AUT,range(10),4),
        'four_color_orbit_count_marked':burnside_color_orbits(STAB,range(1,10),4),
        'integer_minor_determinant_distribution':{str(k):v for k,v in determinant_distribution().items()},
        'k33_deletion_0_rank_check':verify_k33_deletion(),
    }
    response={
        'schema':'r10-response-atlas-v1',
        'marked_element':0,
        'convention':{
            'P0':'sum of x^B over bases B not containing 0',
            'P1':'sum of x^(B\\{0}) over bases B containing 0',
            'outgoing_weight':'m=P0/P1',
            'root_target_ratio':'P1/P0',
        },
        'P0_supports':P0,
        'P1_supports':P1,
        'P0_term_count':len(P0),'P1_term_count':len(P1),
        'P0_degree':5,'P1_degree':4,
        'equal_weight_values':{'P0':len(P0),'P1':len(P1),'m':'1'},
        'marked_entries':[
            {
                'entry_id':'OUT_'+r['type'],
                'target_status':'outgoing_port',
                'outgoing_port':0,
                'incoming_ports':r['incoming_elements'],
                'orbit_size':r['orbit_size'],
                'stabilizer_order':r['stabilizer_order'],
                'dual_entry_id':'OUT_'+r['dual_type'],
                'response_formula':'P0/P1',
            } for r in marked_records
        ] + [
            {
                'entry_id':'ROOT_'+r['type'],
                'target_status':'target',
                'target':0,
                'incoming_ports':r['incoming_elements'],
                'orbit_size':r['orbit_size'],
                'stabilizer_order':r['stabilizer_order'],
                'dual_entry_id':'ROOT_'+r['dual_type'],
                'response_formula':'P1/P0',
            } for r in marked_records
        ],
        'boundary_convention':{
            'incoming_weight_0':'delete incoming element',
            'incoming_weight_infinity':'contract incoming element',
            'marked_loop':'m=infinity',
            'marked_coloop':'m=0',
            'parent_receives_m_0':'delete parent common element',
            'parent_receives_m_infinity':'contract parent common element',
        },
    }

    (ROOT/'r10_port_geometry.json').write_text(json.dumps(geometry,indent=2,sort_keys=True)+'\n')
    (ROOT/'r10_response_atlas.json').write_text(json.dumps(response,indent=2,sort_keys=True)+'\n')
    freeze={
        'schema':'r10-intrinsic-freeze-v1',
        'inputs':['displayed 5x10 R10 matrix only'],
        'r10_port_geometry_sha256':sha256(ROOT/'r10_port_geometry.json'),
        'r10_response_atlas_sha256':sha256(ROOT/'r10_response_atlas.json'),
        'note':'Intrinsic appendix data generated without pointed-closure adversary coefficients or recursive-application inputs.',
    }
    (ROOT/'INTRINSIC_ATLAS_FREEZE.json').write_text(json.dumps(freeze,indent=2,sort_keys=True)+'\n')
    return geometry,response,freeze

if __name__=='__main__':
    g,r,f=build()
    print(json.dumps({
        'status':'BUILT','bases':g['basis_count'],'automorphisms':g['automorphism_order'],
        'marked_port_orbits':g['marked_port_orbit_count'],
        'P0_terms':r['P0_term_count'],'P1_terms':r['P1_term_count'],
        'four_color_unrooted':g['four_color_orbit_count_unrooted'],
        'four_color_marked':g['four_color_orbit_count_marked'],
    },indent=2))


==> anc/r10_atlas/r10_port_geometry.json <==
{
  "automorphism_generators": [
    [
      0,
      1,
      2,
      7,
      5,
      4,
      6,
      3,
      9,
      8
    ],
    [
      0,
      1,
      4,
      7,
      6,
      2,
      5,
      8,
      9,
      3
    ],
    [
      0,
      2,
      1,
      3,
      9,
      8,
      6,
      7,
      5,
      4
    ],
    [
      1,
      0,
      2,
      8,
      4,
      5,
      6,
      9,
      3,
      7
    ]
  ],
  "automorphism_order": 720,
  "automorphisms": [
    [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9
    ],
    [
      0,
      1,
      2,
      7,
      5,
      4,
      6,
      3,
      9,
      8
    ],
    [
      0,
      1,
      4,
      7,
      6,
      2,
      5,
      8,
      9,
      3
    ],
    [
      0,
      1,
      4,
      8,
      2,
      6,
      5,
      7,
      3,
      9
    ],
    [
      0,
      1,
      5,
      3,
      6,
      2,
      4,
      9,
      8,
      7
    ],
    [
      0,
      1,
      5,
      9,
      2,
      6,
      4,
      3,
      7,
      8
    ],
    [
      0,
      1,
      6,
      8,
      5,
      4,
      2,
      9,
      3,
      7
    ],
    [
      0,
      1,
      6,
      9,
      4,
      5,
      2,
      8,
      7,
      3
    ],
    [
      0,
      2,
      1,
      3,
      9,
      8,
      6,
      7,
      5,
      4
    ],
    [
      0,
      2,
      1,
      7,
      8,
      9,
      6,
      3,
      4,
      5
    ],
    [
      0,
      2,
      6,
      4,
      9,
      8,
      1,
      5,
      7,
      3
    ],
    [
      0,
      2,
      6,
      5,
      8,
      9,
      1,
      4,
      3,
      7
    ],
    [
      0,
      2,
      8,
      3,
      6,
      1,
      9,
      4,
      5,
      7
    ],
    [
      0,
      2,
      8,
      4,
      1,
      6,
      9,
      3,
      7,
      5
    ],
    [
      0,
      2,
      9,
      5,
      1,
      6,
      8,
      7,
      3,
      4
    ],
    [
      0,
      2,
      9,
      7,
      6,
      1,
      8,
      5,
      4,
      3
    ],
    [
      0,
      3,
      4,
      2,
      6,
      7,
      9,
      8,
      5,
      1
    ],
    [
      0,
      3,
      4,
      8,
      7,
      6,
      9,
      2,
      1,
      5
    ],
    [
      0,
      3,
      6,
      5,
      4,
      9,
      7,
      8,
      2,
      1
    ],
    [
      0,
      3,
      6,
      8,
      9,
      4,
      7,
      5,
      1,
      2
    ],
    [
      0,
      3,
      7,
      1,
      4,
      9,
      6,
      2,
      8,
      5
    ],
    [
      0,
      3,
      7,
      2,
      9,
      4,
      6,
      1,
      5,
      8
    ],
    [
      0,
      3,
      9,
      1,
      6,
      7,
      4,
      5,
      8,
      2
    ],
    [
      0,
      3,
      9,
      5,
      7,
      6,
      4,
      1,
      2,
      8
    ],
    [
      0,
      4,
      1,
      7,
      3,
      9,
      5,
      8,
      2,
      6
    ],
    [
      0,
      4,
      1,
      8,
      9,
      3,
      5,
      7,
      6,
      2
    ],
    [
      0,
      4,
      3,
      2,
      1,
      5,
      9,
      8,
      7,
      6
    ],
    [
      0,
      4,
      3,
      8,
      5,
      1,
      9,
      2,
      6,
      7
    ],
    [
      0,
      4,
      5,
      2,
      9,
      3,
      1,
      6,
      7,
      8
    ],
    [
      0,
      4,
      5,
      6,
      3,
      9,
      1,
      2,
      8,
      7
    ],
    [
      0,
      4,
      9,
      6,
      1,
      5,
      3,
      7,
      8,
      2
    ],
    [
      0,
      4,
      9,
      7,
      5,
      1,
      3,
      6,
      2,
      8
    ],
    [
      0,
      5,
      1,
      3,
      7,
      8,
      4,
      9,
      2,
      6
    ],
    [
      0,
      5,
      1,
      9,
      8,
      7,
      4,
      3,
      6,
      2
    ],
    [
      0,
      5,
      4,
      2,
      8,
      7,
      1,
      6,
      3,
      9
    ],
    [
      0,
      5,
      4,
      6,
      7,
      8,
      1,
      2,
      9,
      3
    ],
    [
      0,
      5,
      7,
      2,
      1,
      4,
      8,
      9,
      3,
      6
    ],
    [
      0,
      5,
      7,
      9,
      4,
      1,
      8,
      2,
      6,
      3
    ],
    [
      0,
      5,
      8,
      3,
      4,
      1,
      7,
      6,
      2,
      9
    ],
    [
      0,
      5,
      8,
      6,
      1,
      4,
      7,
      3,
      9,
      2
    ],
    [
      0,
      6,
      1,
      8,
      7,
      3,
      2,
      9,
      4,
      5
    ],
    [
      0,
      6,
      1,
      9,
      3,
      7,
      2,
      8,
      5,
      4
    ],
    [
      0,
      6,
      2,
      4,
      3,
      7,
      1,
      5,
      8,
      9
    ],
    [
      0,
      6,
      2,
      5,
      7,
      3,
      1,
      4,
      9,
      8
    ],
    [
      0,
      6,
      3,
      5,
      1,
      2,
      7,
      8,
      9,
      4
    ],
    [
      0,
      6,
      3,
      8,
      2,
      1,
      7,
      5,
      4,
      9
    ],
    [
      0,
      6,
      7,
      4,
      1,
      2,
      3,
      9,
      8,
      5
    ],
    [
      0,
      6,
      7,
      9,
      2,
      1,
      3,
      4,
      5,
      8
    ],
    [
      0,
      7,
      3,
      1,
      5,
      8,
      6,
      2,
      9,
      4
    ],
    [
      0,
      7,
      3,
      2,
      8,
      5,
      6,
      1,
      4,
      9
    ],
    [
      0,
      7,
      5,
      2,
      6,
      3,
      8,
      9,
      4,
      1
    ],
    [
      0,
      7,
      5,
      9,
      3,
      6,
      8,
      2,
      1,
      4
    ],
    [
      0,
      7,
      6,
      4,
      5,
      8,
      3,
      9,
      2,
      1
    ],
    [
      0,
      7,
      6,
      9,
      8,
      5,
      3,
      4,
      1,
      2
    ],
    [
      0,
      7,
      8,
      1,
      6,
      3,
      5,
      4,
      9,
      2
    ],
    [
      0,
      7,
      8,
      4,
      3,
      6,
      5,
      1,
      2,
      9
    ],
    [
      0,
      8,
      2,
      3,
      7,
      5,
      9,
      4,
      1,
      6
    ],
    [
      0,
      8,
      2,
      4,
      5,
      7,
      9,
      3,
      6,
      1
    ],
    [
      0,
      8,
      5,
      3,
      9,
      2,
      7,
      6,
      1,
      4
    ],
    [
      0,
      8,
      5,
      6,
      2,
      9,
      7,
      3,
      4,
      1
    ],
    [
      0,
      8,
      7,
      1,
      2,
      9,
      5,
      4,
      3,
      6
    ],
    [
      0,
      8,
      7,
      4,
      9,
      2,
      5,
      1,
      6,
      3
    ],
    [
      0,
      8,
      9,
      1,
      5,
      7,
      2,
      6,
      3,
      4
    ],
    [
      0,
      8,
      9,
      6,
      7,
      5,
      2,
      1,
      4,
      3
    ],
    [
      0,
      9,
      2,
      5,
      4,
      3,
      8,
      7,
      6,
      1
    ],
    [
      0,
      9,
      2,
      7,
      3,
      4,
      8,
      5,
      1,
      6
    ],
    [
      0,
      9,
      3,
      1,
      2,
      8,
      4,
      5,
      7,
      6
    ],
    [
      0,
      9,
      3,
      5,
      8,
      2,
      4,
      1,
      6,
      7
    ],
    [
      0,
      9,
      4,
      6,
      2,
      8,
      3,
      7,
      5,
      1
    ],
    [
      0,
      9,
      4,
      7,
      8,
      2,
      3,
      6,
      1,
      5
    ],
    [
      0,
      9,
      8,
      1,
      4,
      3,
      2,
      6,
      7,
      5
    ],
    [
      0,
      9,
      8,
      6,
      3,
      4,
      2,
      1,
      5,
      7
    ],
    [
      1,
      0,
      2,
      8,
      4,
      5,
      6,
      9,
      3,
      7
    ],
    [
      1,
      0,
      2,
      9,
      5,
      4,
      6,
      8,
      7,
      3
    ],
    [
      1,
      0,
      4,
      3,
      2,
      6,
      5,
      9,
      8,
      7
    ],
    [
      1,
      0,
      4,
      9,
      6,
      2,
      5,
      3,
      7,
      8
    ],
    [
      1,
      0,
      5,
      7,
      2,
      6,
      4,
      8,
      9,
      3
    ],
    [
      1,
      0,
      5,
      8,
      6,
      2,
      4,
      7,
      3,
      9
    ],
    [
      1,
      0,
      6,
      3,
      5,
      4,
      2,
      7,
      8,
      9
    ],
    [
      1,
      0,
      6,
      7,
      4,
      5,
      2,
      3,
      9,
      8
    ],
    [
      1,
      2,
      0,
      8,
      7,
      3,
      6,
      9,
      5,
      4
    ],
    [
      1,
      2,
      0,
      9,
      3,
      7,
      6,
      8,
      4,
      5
    ],
    [
      1,
      2,
      3,
      4,
      0,
      6,
      7,
      8,
      9,
      5
    ],
    [
      1,
      2,
      3,
      8,
      6,
      0,
      7,
      4,
      5,
      9
    ],
    [
      1,
      2,
      6,
      4,
      7,
      3,
      0,
      5,
      9,
      8
    ],
    [
      1,
      2,
      6,
      5,
      3,
      7,
      0,
      4,
      8,
      9
    ],
    [
      1,
      2,
      7,
      5,
      0,
      6,
      3,
      9,
      8,
      4
    ],
    [
      1,
      2,
      7,
      9,
      6,
      0,
      3,
      5,
      4,
      8
    ],
    [
      1,
      3,
      2,
      4,
      5,
      9,
      7,
      8,
      6,
      0
    ],
    [
      1,
      3,
      2,
      8,
      9,
      5,
      7,
      4,
      0,
      6
    ],
    [
      1,
      3,
      5,
      6,
      2,
      7,
      9,
      8,
      4,
      0
    ],
    [
      1,
      3,
      5,
      8,
      7,
      2,
      9,
      6,
      0,
      4
    ],
    [
      1,
      3,
      7,
      0,
      5,
      9,
      2,
      6,
      8,
      4
    ],
    [
      1,
      3,
      7,
      6,
      9,
      5,
      2,
      0,
      4,
      8
    ],
    [
      1,
      3,
      9,
      0,
      2,
      7,
      5,
      4,
      8,
      6
    ],
    [
      1,
      3,
      9,
      4,
      7,
      2,
      5,
      0,
      6,
      8
    ],
    [
      1,
      4,
      0,
      3,
      7,
      8,
      5,
      9,
      6,
      2
    ],
    [
      1,
      4,
      0,
      9,
      8,
      7,
      5,
      3,
      2,
      6
    ],
    [
      1,
      4,
      5,
      2,
      7,
      8,
      0,
      6,
      9,
      3
    ],
    [
      1,
      4,
      5,
      6,
      8,
      7,
      0,
      2,
      3,
      9
    ],
    [
      1,
      4,
      7,
      6,
      0,
      5,
      8,
      9,
      3,
      2
    ],
    [
      1,
      4,
      7,
      9,
      5,
      0,
      8,
      6,
      2,
      3
    ],
    [
      1,
      4,
      8,
      2,
      0,
      5,
      7,
      3,
      9,
      6
    ],
    [
      1,
      4,
      8,
      3,
      5,
      0,
      7,
      2,
      6,
      9
    ],
    [
      1,
      5,
      0,
      7,
      3,
      9,
      4,
      8,
      6,
      2
    ],
    [
      1,
      5,
      0,
      8,
      9,
      3,
      4,
      7,
      2,
      6
    ],
    [
      1,
      5,
      3,
      6,
      0,
      4,
      9,
      8,
      7,
      2
    ],
    [
      1,
      5,
      3,
      8,
      4,
      0,
      9,
      6,
      2,
      7
    ],
    [
      1,
      5,
      4,
      2,
      3,
      9,
      0,
      6,
      8,
      7
    ],
    [
      1,
      5,
      4,
      6,
      9,
      3,
      0,
      2,
      7,
      8
    ],
    [
      1,
      5,
      9,
      2,
      0,
      4,
      3,
      7,
      8,
      6
    ],
    [
      1,
      5,
      9,
      7,
      4,
      0,
      3,
      2,
      6,
      8
    ],
    [
      1,
      6,
      0,
      3,
      9,
      8,
      2,
      7,
      4,
      5
    ],
    [
      1,
      6,
      0,
      7,
      8,
      9,
      2,
      3,
      5,
      4
    ],
    [
      1,
      6,
      2,
      4,
      8,
      9,
      0,
      5,
      3,
      7
    ],
    [
      1,
      6,
      2,
      5,
      9,
      8,
      0,
      4,
      7,
      3
    ],
    [
      1,
      6,
      8,
      3,
      2,
      0,
      9,
      5,
      4,
      7
    ],
    [
      1,
      6,
      8,
      5,
      0,
      2,
      9,
      3,
      7,
      4
    ],
    [
      1,
      6,
      9,
      4,
      0,
      2,
      8,
      7,
      3,
      5
    ],
    [
      1,
      6,
      9,
      7,
      2,
      0,
      8,
      4,
      5,
      3
    ],
    [
      1,
      7,
      2,
      5,
      4,
      8,
      3,
      9,
      6,
      0
    ],
    [
      1,
      7,
      2,
      9,
      8,
      4,
      3,
      5,
      0,
      6
    ],
    [
      1,
      7,
      3,
      0,
      4,
      8,
      2,
      6,
      9,
      5
    ],
    [
      1,
      7,
      3,
      6,
      8,
      4,
      2,
      0,
      5,
      9
    ],
    [
      1,
      7,
      4,
      6,
      2,
      3,
      8,
      9,
      5,
      0
    ],
    [
      1,
      7,
      4,
      9,
      3,
      2,
      8,
      6,
      0,
      5
    ],
    [
      1,
      7,
      8,
      0,
      2,
      3,
      4,
      5,
      9,
      6
    ],
    [
      1,
      7,
      8,
      5,
      3,
      2,
      4,
      0,
      6,
      9
    ],
    [
      1,
      8,
      4,
      2,
      6,
      9,
      7,
      3,
      5,
      0
    ],
    [
      1,
      8,
      4,
      3,
      9,
      6,
      7,
      2,
      0,
      5
    ],
    [
      1,
      8,
      6,
      3,
      7,
      4,
      9,
      5,
      0,
      2
    ],
    [
      1,
      8,
      6,
      5,
      4,
      7,
      9,
      3,
      2,
      0
    ],
    [
      1,
      8,
      7,
      0,
      6,
      9,
      4,
      5,
      3,
      2
    ],
    [
      1,
      8,
      7,
      5,
      9,
      6,
      4,
      0,
      2,
      3
    ],
    [
      1,
      8,
      9,
      0,
      4,
      7,
      6,
      2,
      3,
      5
    ],
    [
      1,
      8,
      9,
      2,
      7,
      4,
      6,
      0,
      5,
      3
    ],
    [
      1,
      9,
      3,
      0,
      6,
      8,
      5,
      4,
      7,
      2
    ],
    [
      1,
      9,
      3,
      4,
      8,
      6,
      5,
      0,
      2,
      7
    ],
    [
      1,
      9,
      5,
      2,
      6,
      8,
      3,
      7,
      4,
      0
    ],
    [
      1,
      9,
      5,
      7,
      8,
      6,
      3,
      2,
      0,
      4
    ],
    [
      1,
      9,
      6,
      4,
      5,
      3,
      8,
      7,
      2,
      0
    ],
    [
      1,
      9,
      6,
      7,
      3,
      5,
      8,
      4,
      0,
      2
    ],
    [
      1,
      9,
      8,
      0,
      5,
      3,
      6,
      2,
      7,
      4
    ],
    [
      1,
      9,
      8,
      2,
      3,
      5,
      6,
      0,
      4,
      7
    ],
    [
      2,
      0,
      1,
      4,
      8,
      9,
      6,
      5,
      7,
      3
    ],
    [
      2,
      0,
      1,
      5,
      9,
      8,
      6,
      4,
      3,
      7
    ],
    [
      2,
      0,
      6,
      3,
      8,
      9,
      1,
      7,
      5,
      4
    ],
    [
      2,
      0,
      6,
      7,
      9,
      8,
      1,
      3,
      4,
      5
    ],
    [
      2,
      0,
      8,
      5,
      6,
      1,
      9,
      7,
      3,
      4
    ],
    [
      2,
      0,
      8,
      7,
      1,
      6,
      9,
      5,
      4,
      3
    ],
    [
      2,
      0,
      9,
      3,
      1,
      6,
      8,
      4,
      5,
      7
    ],
    [
      2,
      0,
      9,
      4,
      6,
      1,
      8,
      3,
      7,
      5
    ],
    [
      2,
      1,
      0,
      4,
      3,
      7,
      6,
      5,
      9,
      8
    ],
    [
      2,
      1,
      0,
      5,
      7,
      3,
      6,
      4,
      8,
      9
    ],
    [
      2,
      1,
      3,
      5,
      6,
      0,
      7,
      9,
      8,
      4
    ],
    [
      2,
      1,
      3,
      9,
      0,
      6,
      7,
      5,
      4,
      8
    ],
    [
      2,
      1,
      6,
      8,
      3,
      7,
      0,
      9,
      5,
      4
    ],
    [
      2,
      1,
      6,
      9,
      7,
      3,
      0,
      8,
      4,
      5
    ],
    [
      2,
      1,
      7,
      4,
      6,
      0,
      3,
      8,
      9,
      5
    ],
    [
      2,
      1,
      7,
      8,
      0,
      6,
      3,
      4,
      5,
      9
    ],
    [
      2,
      3,
      1,
      5,
      4,
      8,
      7,
      9,
      0,
      6
    ],
    [
      2,
      3,
      1,
      9,
      8,
      4,
      7,
      5,
      6,
      0
    ],
    [
      2,
      3,
      4,
      0,
      1,
      7,
      8,
      9,
      5,
      6
    ],
    [
      2,
      3,
      4,
      9,
      7,
      1,
      8,
      0,
      6,
      5
    ],
    [
      2,
      3,
      7,
      0,
      8,
      4,
      1,
      6,
      5,
      9
    ],
    [
      2,
      3,
      7,
      6,
      4,
      8,
      1,
      0,
      9,
      5
    ],
    [
      2,
      3,
      8,
      5,
      7,
      1,
      4,
      6,
      0,
      9
    ],
    [
      2,
      3,
      8,
      6,
      1,
      7,
      4,
      5,
      9,
      0
    ],
    [
      2,
      4,
      3,
      0,
      6,
      5,
      8,
      9,
      7,
      1
    ],
    [
      2,
      4,
      3,
      9,
      5,
      6,
      8,
      0,
      1,
      7
    ],
    [
      2,
      4,
      5,
      0,
      8,
      3,
      6,
      1,
      7,
      9
    ],
    [
      2,
      4,
      5,
      1,
      3,
      8,
      6,
      0,
      9,
      7
    ],
    [
      2,
      4,
      6,
      7,
      3,
      8,
      5,
      9,
      0,
      1
    ],
    [
      2,
      4,
      6,
      9,
      8,
      3,
      5,
      7,
      1,
      0
    ],
    [
      2,
      4,
      8,
      1,
      6,
      5,
      3,
      7,
      9,
      0
    ],
    [
      2,
      4,
      8,
      7,
      5,
      6,
      3,
      1,
      0,
      9
    ],
    [
      2,
      5,
      4,
      0,
      9,
      7,
      6,
      1,
      3,
      8
    ],
    [
      2,
      5,
      4,
      1,
      7,
      9,
      6,
      0,
      8,
      3
    ],
    [
      2,
      5,
      6,
      3,
      7,
      9,
      4,
      8,
      0,
      1
    ],
    [
      2,
      5,
      6,
      8,
      9,
      7,
      4,
      3,
      1,
      0
    ],
    [
      2,
      5,
      7,
      0,
      6,
      4,
      9,
      8,
      3,
      1
    ],
    [
      2,
      5,
      7,
      8,
      4,
      6,
      9,
      0,
      1,
      3
    ],
    [
      2,
      5,
      9,
      1,
      6,
      4,
      7,
      3,
      8,
      0
    ],
    [
      2,
      5,
      9,
      3,
      4,
      6,
      7,
      1,
      0,
      8
    ],
    [
      2,
      6,
      0,
      3,
      4,
      5,
      1,
      7,
      9,
      8
    ],
    [
      2,
      6,
      0,
      7,
      5,
      4,
      1,
      3,
      8,
      9
    ],
    [
      2,
      6,
      1,
      8,
      4,
      5,
      0,
      9,
      7,
      3
    ],
    [
      2,
      6,
      1,
      9,
      5,
      4,
      0,
      8,
      3,
      7
    ],
    [
      2,
      6,
      4,
      7,
      1,
      0,
      5,
      9,
      8,
      3
    ],
    [
      2,
      6,
      4,
      9,
      0,
      1,
      5,
      7,
      3,
      8
    ],
    [
      2,
      6,
      5,
      3,
      1,
      0,
      4,
      8,
      9,
      7
    ],
    [
      2,
      6,
      5,
      8,
      0,
      1,
      4,
      3,
      7,
      9
    ],
    [
      2,
      7,
      1,
      4,
      5,
      9,
      3,
      8,
      0,
      6
    ],
    [
      2,
      7,
      1,
      8,
      9,
      5,
      3,
      4,
      6,
      0
    ],
    [
      2,
      7,
      3,
      0,
      9,
      5,
      1,
      6,
      4,
      8
    ],
    [
      2,
      7,
      3,
      6,
      5,
      9,
      1,
      0,
      8,
      4
    ],
    [
      2,
      7,
      5,
      0,
      1,
      3,
      9,
      8,
      4,
      6
    ],
    [
      2,
      7,
      5,
      8,
      3,
      1,
      9,
      0,
      6,
      4
    ],
    [
      2,
      7,
      9,
      4,
      3,
      1,
      5,
      6,
      0,
      8
    ],
    [
      2,
      7,
      9,
      6,
      1,
      3,
      5,
      4,
      8,
      0
    ],
    [
      2,
      8,
      0,
      5,
      4,
      3,
      9,
      7,
      1,
      6
    ],
    [
      2,
      8,
      0,
      7,
      3,
      4,
      9,
      5,
      6,
      1
    ],
    [
      2,
      8,
      3,
      5,
      9,
      0,
      4,
      6,
      1,
      7
    ],
    [
      2,
      8,
      3,
      6,
      0,
      9,
      4,
      5,
      7,
      1
    ],
    [
      2,
      8,
      4,
      1,
      0,
      9,
      3,
      7,
      5,
      6
    ],
    [
      2,
      8,
      4,
      7,
      9,
      0,
      3,
      1,
      6,
      5
    ],
    [
      2,
      8,
      9,
      1,
      3,
      4,
      0,
      6,
      5,
      7
    ],
    [
      2,
      8,
      9,
      6,
      4,
      3,
      0,
      1,
      7,
      5
    ],
    [
      2,
      9,
      0,
      3,
      7,
      5,
      8,
      4,
      6,
      1
    ],
    [
      2,
      9,
      0,
      4,
      5,
      7,
      8,
      3,
      1,
      6
    ],
    [
      2,
      9,
      5,
      1,
      0,
      8,
      7,
      3,
      4,
      6
    ],
    [
      2,
      9,
      5,
      3,
      8,
      0,
      7,
      1,
      6,
      4
    ],
    [
      2,
      9,
      7,
      4,
      8,
      0,
      5,
      6,
      1,
      3
    ],
    [
      2,
      9,
      7,
      6,
      0,
      8,
      5,
      4,
      3,
      1
    ],
    [
      2,
      9,
      8,
      1,
      7,
      5,
      0,
      6,
      4,
      3
    ],
    [
      2,
      9,
      8,
      6,
      5,
      7,
      0,
      1,
      3,
      4
    ],
    [
      3,
      0,
      4,
      1,
      7,
      6,
      9,
      5,
      8,
      2
    ],
    [
      3,
      0,
      4,
      5,
      6,
      7,
      9,
      1,
      2,
      8
    ],
    [
      3,
      0,
      6,
      1,
      9,
      4,
      7,
      2,
      8,
      5
    ],
    [
      3,
      0,
      6,
      2,
      4,
      9,
      7,
      1,
      5,
      8
    ],
    [
      3,
      0,
      7,
      5,
      9,
      4,
      6,
      8,
      2,
      1
    ],
    [
      3,
      0,
      7,
      8,
      4,
      9,
      6,
      5,
      1,
      2
    ],
    [
      3,
      0,
      9,
      2,
      7,
      6,
      4,
      8,
      5,
      1
    ],
    [
      3,
      0,
      9,
      8,
      6,
      7,
      4,
      2,
      1,
      5
    ],
    [
      3,
      1,
      2,
      0,
      9,
      5,
      7,
      6,
      8,
      4
    ],
    [
      3,
      1,
      2,
      6,
      5,
      9,
      7,
      0,
      4,
      8
    ],
    [
      3,
      1,
      5,
      0,
      7,
      2,
      9,
      4,
      8,
      6
    ],
    [
      3,
      1,
      5,
      4,
      2,
      7,
      9,
      0,
      6,
      8
    ],
    [
      3,
      1,
      7,
      4,
      9,
      5,
      2,
      8,
      6,
      0
    ],
    [
      3,
      1,
      7,
      8,
      5,
      9,
      2,
      4,
      0,
      6
    ],
    [
      3,
      1,
      9,
      6,
      7,
      2,
      5,
      8,
      4,
      0
    ],
    [
      3,
      1,
      9,
      8,
      2,
      7,
      5,
      6,
      0,
      4
    ],
    [
      3,
      2,
      1,
      0,
      4,
      8,
      7,
      6,
      5,
      9
    ],
    [
      3,
      2,
      1,
      6,
      8,
      4,
      7,
      0,
      9,
      5
    ],
    [
      3,
      2,
      4,
      5,
      1,
      7,
      8,
      6,
      0,
      9
    ],
    [
      3,
      2,
      4,
      6,
      7,
      1,
      8,
      5,
      9,
      0
    ],
    [
      3,
      2,
      7,
      5,
      8,
      4,
      1,
      9,
      0,
      6
    ],
    [
      3,
      2,
      7,
      9,
      4,
      8,
      1,
      5,
      6,
      0
    ],
    [
      3,
      2,
      8,
      0,
      7,
      1,
      4,
      9,
      5,
      6
    ],
    [
      3,
      2,
      8,
      9,
      1,
      7,
      4,
      0,
      6,
      5
    ],
    [
      3,
      4,
      0,
      1,
      2,
      8,
      9,
      5,
      6,
      7
    ],
    [
      3,
      4,
      0,
      5,
      8,
      2,
      9,
      1,
      7,
      6
    ],
    [
      3,
      4,
      2,
      5,
      9,
      0,
      8,
      6,
      7,
      1
    ],
    [
      3,
      4,
      2,
      6,
      0,
      9,
      8,
      5,
      1,
      7
    ],
    [
      3,
      4,
      8,
      1,
      9,
      0,
      2,
      7,
      6,
      5
    ],
    [
      3,
      4,
      8,
      7,
      0,
      9,
      2,
      1,
      5,
      6
    ],
    [
      3,
      4,
      9,
      6,
      8,
      2,
      0,
      7,
      1,
      5
    ],
    [
      3,
      4,
      9,
      7,
      2,
      8,
      0,
      6,
      5,
      1
    ],
    [
      3,
      5,
      1,
      0,
      6,
      8,
      9,
      4,
      2,
      7
    ],
    [
      3,
      5,
      1,
      4,
      8,
      6,
      9,
      0,
      7,
      2
    ],
    [
      3,
      5,
      6,
      2,
      1,
      9,
      8,
      4,
      0,
      7
    ],
    [
      3,
      5,
      6,
      4,
      9,
      1,
      8,
      2,
      7,
      0
    ],
    [
      3,
      5,
      8,
      0,
      9,
      1,
      6,
      7,
      2,
      4
    ],
    [
      3,
      5,
      8,
      7,
      1,
      9,
      6,
      0,
      4,
      2
    ],
    [
      3,
      5,
      9,
      2,
      8,
      6,
      1,
      7,
      0,
      4
    ],
    [
      3,
      5,
      9,
      7,
      6,
      8,
      1,
      2,
      4,
      0
    ],
    [
      3,
      6,
      0,
      1,
      5,
      8,
      7,
      2,
      4,
      9
    ],
    [
      3,
      6,
      0,
      2,
      8,
      5,
      7,
      1,
      9,
      4
    ],
    [
      3,
      6,
      5,
      2,
      7,
      0,
      8,
      4,
      9,
      1
    ],
    [
      3,
      6,
      5,
      4,
      0,
      7,
      8,
      2,
      1,
      9
    ],
    [
      3,
      6,
      7,
      4,
      8,
      5,
      0,
      9,
      1,
      2
    ],
    [
      3,
      6,
      7,
      9,
      5,
      8,
      0,
      4,
      2,
      1
    ],
    [
      3,
      6,
      8,
      1,
      7,
      0,
      5,
      9,
      4,
      2
    ],
    [
      3,
      6,
      8,
      9,
      0,
      7,
      5,
      1,
      2,
      4
    ],
    [
      3,
      7,
      0,
      5,
      1,
      2,
      6,
      8,
      4,
      9
    ],
    [
      3,
      7,
      0,
      8,
      2,
      1,
      6,
      5,
      9,
      4
    ],
    [
      3,
      7,
      1,
      4,
      0,
      6,
      2,
      8,
      5,
      9
    ],
    [
      3,
      7,
      1,
      8,
      6,
      0,
      2,
      4,
      9,
      5
    ],
    [
      3,
      7,
      2,
      5,
      6,
      0,
      1,
      9,
      4,
      8
    ],
    [
      3,
      7,
      2,
      9,
      0,
      6,
      1,
      5,
      8,
      4
    ],
    [
      3,
      7,
      6,
      4,
      2,
      1,
      0,
      9,
      5,
      8
    ],
    [
      3,
      7,
      6,
      9,
      1,
      2,
      0,
      4,
      8,
      5
    ],
    [
      3,
      8,
      2,
      0,
      6,
      5,
      4,
      9,
      1,
      7
    ],
    [
      3,
      8,
      2,
      9,
      5,
      6,
      4,
      0,
      7,
      1
    ],
    [
      3,
      8,
      4,
      1,
      5,
      6,
      2,
      7,
      0,
      9
    ],
    [
      3,
      8,
      4,
      7,
      6,
      5,
      2,
      1,
      9,
      0
    ],
    [
      3,
      8,
      5,
      0,
      4,
      2,
      6,
      7,
      1,
      9
    ],
    [
      3,
      8,
      5,
      7,
      2,
      4,
      6,
      0,
      9,
      1
    ],
    [
      3,
      8,
      6,
      1,
      2,
      4,
      5,
      9,
      0,
      7
    ],
    [
      3,
      8,
      6,
      9,
      4,
      2,
      5,
      1,
      7,
      0
    ],
    [
      3,
      9,
      0,
      2,
      1,
      5,
      4,
      8,
      6,
      7
    ],
    [
      3,
      9,
      0,
      8,
      5,
      1,
      4,
      2,
      7,
      6
    ],
    [
      3,
      9,
      1,
      6,
      0,
      4,
      5,
      8,
      2,
      7
    ],
    [
      3,
      9,
      1,
      8,
      4,
      0,
      5,
      6,
      7,
      2
    ],
    [
      3,
      9,
      4,
      6,
      5,
      1,
      0,
      7,
      2,
      8
    ],
    [
      3,
      9,
      4,
      7,
      1,
      5,
      0,
      6,
      8,
      2
    ],
    [
      3,
      9,
      5,
      2,
      4,
      0,
      1,
      7,
      6,
      8
    ],
    [
      3,
      9,
      5,
      7,
      0,
      4,
      1,
      2,
      8,
      6
    ],
    [
      4,
      0,
      1,
      2,
      3,
      9,
      5,
      6,
      7,
      8
    ],
    [
      4,
      0,
      1,
      6,
      9,
      3,
      5,
      2,
      8,
      7
    ],
    [
      4,
      0,
      3,
      6,
      5,
      1,
      9,
      7,
      8,
      2
    ],
    [
      4,
      0,
      3,
      7,
      1,
      5,
      9,
      6,
      2,
      8
    ],
    [
      4,
      0,
      5,
      7,
      9,
      3,
      1,
      8,
      2,
      6
    ],
    [
      4,
      0,
      5,
      8,
      3,
      9,
      1,
      7,
      6,
      2
    ],
    [
      4,
      0,
      9,
      2,
      5,
      1,
      3,
      8,
      7,
      6
    ],
    [
      4,
      0,
      9,
      8,
      1,
      5,
      3,
      2,
      6,
      7
    ],
    [
      4,
      1,
      0,
      2,
      8,
      7,
      5,
      6,
      9,
      3
    ],
    [
      4,
      1,
      0,
      6,
      7,
      8,
      5,
      2,
      3,
      9
    ],
    [
      4,
      1,
      5,
      3,
      8,
      7,
      0,
      9,
      6,
      2
    ],
    [
      4,
      1,
      5,
      9,
      7,
      8,
      0,
      3,
      2,
      6
    ],
    [
      4,
      1,
      7,
      2,
      5,
      0,
      8,
      3,
      9,
      6
    ],
    [
      4,
      1,
      7,
      3,
      0,
      5,
      8,
      2,
      6,
      9
    ],
    [
      4,
      1,
      8,
      6,
      5,
      0,
      7,
      9,
      3,
      2
    ],
    [
      4,
      1,
      8,
      9,
      0,
      5,
      7,
      6,
      2,
      3
    ],
    [
      4,
      2,
      3,
      1,
      5,
      6,
      8,
      7,
      9,
      0
    ],
    [
      4,
      2,
      3,
      7,
      6,
      5,
      8,
      1,
      0,
      9
    ],
    [
      4,
      2,
      5,
      7,
      8,
      3,
      6,
      9,
      0,
      1
    ],
    [
      4,
      2,
      5,
      9,
      3,
      8,
      6,
      7,
      1,
      0
    ],
    [
      4,
      2,
      6,
      0,
      3,
      8,
      5,
      1,
      7,
      9
    ],
    [
      4,
      2,
      6,
      1,
      8,
      3,
      5,
      0,
      9,
      7
    ],
    [
      4,
      2,
      8,
      0,
      5,
      6,
      3,
      9,
      7,
      1
    ],
    [
      4,
      2,
      8,
      9,
      6,
      5,
      3,
      0,
      1,
      7
    ],
    [
      4,
      3,
      0,
      6,
      2,
      8,
      9,
      7,
      1,
      5
    ],
    [
      4,
      3,
      0,
      7,
      8,
      2,
      9,
      6,
      5,
      1
    ],
    [
      4,
      3,
      2,
      1,
      0,
      9,
      8,
      7,
      6,
      5
    ],
    [
      4,
      3,
      2,
      7,
      9,
      0,
      8,
      1,
      5,
      6
    ],
    [
      4,
      3,
      8,
      5,
      0,
      9,
      2,
      6,
      7,
      1
    ],
    [
      4,
      3,
      8,
      6,
      9,
      0,
      2,
      5,
      1,
      7
    ],
    [
      4,
      3,
      9,
      1,
      8,
      2,
      0,
      5,
      6,
      7
    ],
    [
      4,
      3,
      9,
      5,
      2,
      8,
      0,
      1,
      7,
      6
    ],
    [
      4,
      5,
      0,
      7,
      6,
      2,
      1,
      8,
      3,
      9
    ],
    [
      4,
      5,
      0,
      8,
      2,
      6,
      1,
      7,
      9,
      3
    ],
    [
      4,
      5,
      1,
      3,
      2,
      6,
      0,
      9,
      7,
      8
    ],
    [
      4,
      5,
      1,
      9,
      6,
      2,
      0,
      3,
      8,
      7
    ],
    [
      4,
      5,
      2,
      7,
      1,
      0,
      6,
      9,
      3,
      8
    ],
    [
      4,
      5,
      2,
      9,
      0,
      1,
      6,
      7,
      8,
      3
    ],
    [
      4,
      5,
      6,
      3,
      0,
      1,
      2,
      8,
      7,
      9
    ],
    [
      4,
      5,
      6,
      8,
      1,
      0,
      2,
      3,
      9,
      7
    ],
    [
      4,
      6,
      2,
      0,
      9,
      7,
      5,
      1,
      8,
      3
    ],
    [
      4,
      6,
      2,
      1,
      7,
      9,
      5,
      0,
      3,
      8
    ],
    [
      4,
      6,
      5,
      3,
      9,
      7,
      2,
      8,
      1,
      0
    ],
    [
      4,
      6,
      5,
      8,
      7,
      9,
      2,
      3,
      0,
      1
    ],
    [
      4,
      6,
      7,
      0,
      5,
      2,
      9,
      3,
      8,
      1
    ],
    [
      4,
      6,
      7,
      3,
      2,
      5,
      9,
      0,
      1,
      8
    ],
    [
      4,
      6,
      9,
      1,
      5,
      2,
      7,
      8,
      3,
      0
    ],
    [
      4,
      6,
      9,
      8,
      2,
      5,
      7,
      1,
      0,
      3
    ],
    [
      4,
      7,
      1,
      2,
      6,
      9,
      8,
      3,
      0,
      5
    ],
    [
      4,
      7,
      1,
      3,
      9,
      6,
      8,
      2,
      5,
      0
    ],
    [
      4,
      7,
      6,
      0,
      1,
      8,
      9,
      3,
      2,
      5
    ],
    [
      4,
      7,
      6,
      3,
      8,
      1,
      9,
      0,
      5,
      2
    ],
    [
      4,
      7,
      8,
      0,
      9,
      6,
      1,
      5,
      2,
      3
    ],
    [
      4,
      7,
      8,
      5,
      6,
      9,
      1,
      0,
      3,
      2
    ],
    [
      4,
      7,
      9,
      2,
      8,
      1,
      6,
      5,
      0,
      3
    ],
    [
      4,
      7,
      9,
      5,
      1,
      8,
      6,
      2,
      3,
      0
    ],
    [
      4,
      8,
      1,
      6,
      2,
      3,
      7,
      9,
      0,
      5
    ],
    [
      4,
      8,
      1,
      9,
      3,
      2,
      7,
      6,
      5,
      0
    ],
    [
      4,
      8,
      2,
      0,
      1,
      7,
      3,
      9,
      6,
      5
    ],
    [
      4,
      8,
      2,
      9,
      7,
      1,
      3,
      0,
      5,
      6
    ],
    [
      4,
      8,
      3,
      5,
      1,
      7,
      2,
      6,
      9,
      0
    ],
    [
      4,
      8,
      3,
      6,
      7,
      1,
      2,
      5,
      0,
      9
    ],
    [
      4,
      8,
      7,
      0,
      3,
      2,
      1,
      5,
      6,
      9
    ],
    [
      4,
      8,
      7,
      5,
      2,
      3,
      1,
      0,
      9,
      6
    ],
    [
      4,
      9,
      0,
      2,
      6,
      7,
      3,
      8,
      1,
      5
    ],
    [
      4,
      9,
      0,
      8,
      7,
      6,
      3,
      2,
      5,
      1
    ],
    [
      4,
      9,
      3,
      1,
      7,
      6,
      0,
      5,
      2,
      8
    ],
    [
      4,
      9,
      3,
      5,
      6,
      7,
      0,
      1,
      8,
      2
    ],
    [
      4,
      9,
      6,
      1,
      0,
      3,
      7,
      8,
      2,
      5
    ],
    [
      4,
      9,
      6,
      8,
      3,
      0,
      7,
      1,
      5,
      2
    ],
    [
      4,
      9,
      7,
      2,
      3,
      0,
      6,
      5,
      1,
      8
    ],
    [
      4,
      9,
      7,
      5,
      0,
      3,
      6,
      2,
      8,
      1
    ],
    [
      5,
      0,
      1,
      2,
      7,
      8,
      4,
      6,
      3,
      9
    ],
    [
      5,
      0,
      1,
      6,
      8,
      7,
      4,
      2,
      9,
      3
    ],
    [
      5,
      0,
      4,
      3,
      8,
      7,
      1,
      9,
      2,
      6
    ],
    [
      5,
      0,
      4,
      9,
      7,
      8,
      1,
      3,
      6,
      2
    ],
    [
      5,
      0,
      7,
      3,
      1,
      4,
      8,
      6,
      2,
      9
    ],
    [
      5,
      0,
      7,
      6,
      4,
      1,
      8,
      3,
      9,
      2
    ],
    [
      5,
      0,
      8,
      2,
      4,
      1,
      7,
      9,
      3,
      6
    ],
    [
      5,
      0,
      8,
      9,
      1,
      4,
      7,
      2,
      6,
      3
    ],
    [
      5,
      1,
      0,
      2,
      9,
      3,
      4,
      6,
      8,
      7
    ],
    [
      5,
      1,
      0,
      6,
      3,
      9,
      4,
      2,
      7,
      8
    ],
    [
      5,
      1,
      3,
      2,
      4,
      0,
      9,
      7,
      8,
      6
    ],
    [
      5,
      1,
      3,
      7,
      0,
      4,
      9,
      2,
      6,
      8
    ],
    [
      5,
      1,
      4,
      7,
      9,
      3,
      0,
      8,
      6,
      2
    ],
    [
      5,
      1,
      4,
      8,
      3,
      9,
      0,
      7,
      2,
      6
    ],
    [
      5,
      1,
      9,
      6,
      4,
      0,
      3,
      8,
      7,
      2
    ],
    [
      5,
      1,
      9,
      8,
      0,
      4,
      3,
      6,
      2,
      7
    ],
    [
      5,
      2,
      4,
      3,
      9,
      7,
      6,
      8,
      0,
      1
    ],
    [
      5,
      2,
      4,
      8,
      7,
      9,
      6,
      3,
      1,
      0
    ],
    [
      5,
      2,
      6,
      0,
      7,
      9,
      4,
      1,
      3,
      8
    ],
    [
      5,
      2,
      6,
      1,
      9,
      7,
      4,
      0,
      8,
      3
    ],
    [
      5,
      2,
      7,
      1,
      4,
      6,
      9,
      3,
      8,
      0
    ],
    [
      5,
      2,
      7,
      3,
      6,
      4,
      9,
      1,
      0,
      8
    ],
    [
      5,
      2,
      9,
      0,
      4,
      6,
      7,
      8,
      3,
      1
    ],
    [
      5,
      2,
      9,
      8,
      6,
      4,
      7,
      0,
      1,
      3
    ],
    [
      5,
      3,
      1,
      2,
      6,
      8,
      9,
      7,
      0,
      4
    ],
    [
      5,
      3,
      1,
      7,
      8,
      6,
      9,
      2,
      4,
      0
    ],
    [
      5,
      3,
      6,
      0,
      1,
      9,
      8,
      7,
      2,
      4
    ],
    [
      5,
      3,
      6,
      7,
      9,
      1,
      8,
      0,
      4,
      2
    ],
    [
      5,
      3,
      8,
      2,
      9,
      1,
      6,
      4,
      0,
      7
    ],
    [
      5,
      3,
      8,
      4,
      1,
      9,
      6,
      2,
      7,
      0
    ],
    [
      5,
      3,
      9,
      0,
      8,
      6,
      1,
      4,
      2,
      7
    ],
    [
      5,
      3,
      9,
      4,
      6,
      8,
      1,
      0,
      7,
      2
    ],
    [
      5,
      4,
      0,
      3,
      6,
      2,
      1,
      9,
      7,
      8
    ],
    [
      5,
      4,
      0,
      9,
      2,
      6,
      1,
      3,
      8,
      7
    ],
    [
      5,
      4,
      1,
      7,
      2,
      6,
      0,
      8,
      3,
      9
    ],
    [
      5,
      4,
      1,
      8,
      6,
      2,
      0,
      7,
      9,
      3
    ],
    [
      5,
      4,
      2,
      3,
      1,
      0,
      6,
      8,
      7,
      9
    ],
    [
      5,
      4,
      2,
      8,
      0,
      1,
      6,
      3,
      9,
      7
    ],
    [
      5,
      4,
      6,
      7,
      0,
      1,
      2,
      9,
      3,
      8
    ],
    [
      5,
      4,
      6,
      9,
      1,
      0,
      2,
      7,
      8,
      3
    ],
    [
      5,
      6,
      2,
      0,
      8,
      3,
      4,
      1,
      9,
      7
    ],
    [
      5,
      6,
      2,
      1,
      3,
      8,
      4,
      0,
      7,
      9
    ],
    [
      5,
      6,
      3,
      0,
      4,
      2,
      8,
      7,
      9,
      1
    ],
    [
      5,
      6,
      3,
      7,
      2,
      4,
      8,
      0,
      1,
      9
    ],
    [
      5,
      6,
      4,
      7,
      8,
      3,
      2,
      9,
      1,
      0
    ],
    [
      5,
      6,
      4,
      9,
      3,
      8,
      2,
      7,
      0,
      1
    ],
    [
      5,
      6,
      8,
      1,
      4,
      2,
      3,
      9,
      7,
      0
    ],
    [
      5,
      6,
      8,
      9,
      2,
      4,
      3,
      1,
      0,
      7
    ],
    [
      5,
      7,
      0,
      3,
      9,
      2,
      8,
      6,
      4,
      1
    ],
    [
      5,
      7,
      0,
      6,
      2,
      9,
      8,
      3,
      1,
      4
    ],
    [
      5,
      7,
      2,
      1,
      0,
      8,
      9,
      3,
      6,
      4
    ],
    [
      5,
      7,
      2,
      3,
      8,
      0,
      9,
      1,
      4,
      6
    ],
    [
      5,
      7,
      8,
      1,
      9,
      2,
      0,
      4,
      6,
      3
    ],
    [
      5,
      7,
      8,
      4,
      2,
      9,
      0,
      1,
      3,
      6
    ],
    [
      5,
      7,
      9,
      4,
      0,
      8,
      2,
      6,
      3,
      1
    ],
    [
      5,
      7,
      9,
      6,
      8,
      0,
      2,
      4,
      1,
      3
    ],
    [
      5,
      8,
      0,
      2,
      6,
      3,
      7,
      9,
      1,
      4
    ],
    [
      5,
      8,
      0,
      9,
      3,
      6,
      7,
      2,
      4,
      1
    ],
    [
      5,
      8,
      3,
      2,
      7,
      0,
      6,
      4,
      1,
      9
    ],
    [
      5,
      8,
      3,
      4,
      0,
      7,
      6,
      2,
      9,
      1
    ],
    [
      5,
      8,
      6,
      1,
      0,
      7,
      3,
      9,
      2,
      4
    ],
    [
      5,
      8,
      6,
      9,
      7,
      0,
      3,
      1,
      4,
      2
    ],
    [
      5,
      8,
      7,
      1,
      3,
      6,
      0,
      4,
      2,
      9
    ],
    [
      5,
      8,
      7,
      4,
      6,
      3,
      0,
      1,
      9,
      2
    ],
    [
      5,
      9,
      1,
      6,
      2,
      7,
      3,
      8,
      0,
      4
    ],
    [
      5,
      9,
      1,
      8,
      7,
      2,
      3,
      6,
      4,
      0
    ],
    [
      5,
      9,
      2,
      0,
      1,
      3,
      7,
      8,
      6,
      4
    ],
    [
      5,
      9,
      2,
      8,
      3,
      1,
      7,
      0,
      4,
      6
    ],
    [
      5,
      9,
      3,
      0,
      7,
      2,
      1,
      4,
      6,
      8
    ],
    [
      5,
      9,
      3,
      4,
      2,
      7,
      1,
      0,
      8,
      6
    ],
    [
      5,
      9,
      7,
      4,
      1,
      3,
      2,
      6,
      8,
      0
    ],
    [
      5,
      9,
      7,
      6,
      3,
      1,
      2,
      4,
      0,
      8
    ],
    [
      6,
      0,
      1,
      4,
      7,
      3,
      2,
      5,
      8,
      9
    ],
    [
      6,
      0,
      1,
      5,
      3,
      7,
      2,
      4,
      9,
      8
    ],
    [
      6,
      0,
      2,
      8,
      3,
      7,
      1,
      9,
      4,
      5
    ],
    [
      6,
      0,
      2,
      9,
      7,
      3,
      1,
      8,
      5,
      4
    ],
    [
      6,
      0,
      3,
      4,
      2,
      1,
      7,
      9,
      8,
      5
    ],
    [
      6,
      0,
      3,
      9,
      1,
      2,
      7,
      4,
      5,
      8
    ],
    [
      6,
      0,
      7,
      5,
      2,
      1,
      3,
      8,
      9,
      4
    ],
    [
      6,
      0,
      7,
      8,
      1,
      2,
      3,
      5,
      4,
      9
    ],
    [
      6,
      1,
      0,
      4,
      9,
      8,
      2,
      5,
      3,
      7
    ],
    [
      6,
      1,
      0,
      5,
      8,
      9,
      2,
      4,
      7,
      3
    ],
    [
      6,
      1,
      2,
      3,
      8,
      9,
      0,
      7,
      4,
      5
    ],
    [
      6,
      1,
      2,
      7,
      9,
      8,
      0,
      3,
      5,
      4
    ],
    [
      6,
      1,
      8,
      4,
      2,
      0,
      9,
      7,
      3,
      5
    ],
    [
      6,
      1,
      8,
      7,
      0,
      2,
      9,
      4,
      5,
      3
    ],
    [
      6,
      1,
      9,
      3,
      0,
      2,
      8,
      5,
      4,
      7
    ],
    [
      6,
      1,
      9,
      5,
      2,
      0,
      8,
      3,
      7,
      4
    ],
    [
      6,
      2,
      0,
      8,
      5,
      4,
      1,
      9,
      7,
      3
    ],
    [
      6,
      2,
      0,
      9,
      4,
      5,
      1,
      8,
      3,
      7
    ],
    [
      6,
      2,
      1,
      3,
      5,
      4,
      0,
      7,
      9,
      8
    ],
    [
      6,
      2,
      1,
      7,
      4,
      5,
      0,
      3,
      8,
      9
    ],
    [
      6,
      2,
      4,
      3,
      0,
      1,
      5,
      8,
      9,
      7
    ],
    [
      6,
      2,
      4,
      8,
      1,
      0,
      5,
      3,
      7,
      9
    ],
    [
      6,
      2,
      5,
      7,
      0,
      1,
      4,
      9,
      8,
      3
    ],
    [
      6,
      2,
      5,
      9,
      1,
      0,
      4,
      7,
      3,
      8
    ],
    [
      6,
      3,
      0,
      4,
      5,
      8,
      7,
      9,
      1,
      2
    ],
    [
      6,
      3,
      0,
      9,
      8,
      5,
      7,
      4,
      2,
      1
    ],
    [
      6,
      3,
      5,
      1,
      0,
      7,
      8,
      9,
      4,
      2
    ],
    [
      6,
      3,
      5,
      9,
      7,
      0,
      8,
      1,
      2,
      4
    ],
    [
      6,
      3,
      7,
      1,
      8,
      5,
      0,
      2,
      4,
      9
    ],
    [
      6,
      3,
      7,
      2,
      5,
      8,
      0,
      1,
      9,
      4
    ],
    [
      6,
      3,
      8,
      2,
      0,
      7,
      5,
      4,
      9,
      1
    ],
    [
      6,
      3,
      8,
      4,
      7,
      0,
      5,
      2,
      1,
      9
    ],
    [
      6,
      4,
      2,
      3,
      7,
      9,
      5,
      8,
      1,
      0
    ],
    [
      6,
      4,
      2,
      8,
      9,
      7,
      5,
      3,
      0,
      1
    ],
    [
      6,
      4,
      5,
      0,
      7,
      9,
      2,
      1,
      8,
      3
    ],
    [
      6,
      4,
      5,
      1,
      9,
      7,
      2,
      0,
      3,
      8
    ],
    [
      6,
      4,
      7,
      1,
      2,
      5,
      9,
      8,
      3,
      0
    ],
    [
      6,
      4,
      7,
      8,
      5,
      2,
      9,
      1,
      0,
      3
    ],
    [
      6,
      4,
      9,
      0,
      2,
      5,
      7,
      3,
      8,
      1
    ],
    [
      6,
      4,
      9,
      3,
      5,
      2,
      7,
      0,
      1,
      8
    ],
    [
      6,
      5,
      2,
      7,
      3,
      8,
      4,
      9,
      1,
      0
    ],
    [
      6,
      5,
      2,
      9,
      8,
      3,
      4,
      7,
      0,
      1
    ],
    [
      6,
      5,
      3,
      1,
      2,
      4,
      8,
      9,
      7,
      0
    ],
    [
      6,
      5,
      3,
      9,
      4,
      2,
      8,
      1,
      0,
      7
    ],
    [
      6,
      5,
      4,
      0,
      3,
      8,
      2,
      1,
      9,
      7
    ],
    [
      6,
      5,
      4,
      1,
      8,
      3,
      2,
      0,
      7,
      9
    ],
    [
      6,
      5,
      8,
      0,
      2,
      4,
      3,
      7,
      9,
      1
    ],
    [
      6,
      5,
      8,
      7,
      4,
      2,
      3,
      0,
      1,
      9
    ],
    [
      6,
      7,
      0,
      5,
      4,
      9,
      3,
      8,
      1,
      2
    ],
    [
      6,
      7,
      0,
      8,
      9,
      4,
      3,
      5,
      2,
      1
    ],
    [
      6,
      7,
      3,
      1,
      9,
      4,
      0,
      2,
      5,
      8
    ],
    [
      6,
      7,
      3,
      2,
      4,
      9,
      0,
      1,
      8,
      5
    ],
    [
      6,
      7,
      4,
      1,
      0,
      3,
      9,
      8,
      5,
      2
    ],
    [
      6,
      7,
      4,
      8,
      3,
      0,
      9,
      1,
      2,
      5
    ],
    [
      6,
      7,
      9,
      2,
      0,
      3,
      4,
      5,
      8,
      1
    ],
    [
      6,
      7,
      9,
      5,
      3,
      0,
      4,
      2,
      1,
      8
    ],
    [
      6,
      8,
      1,
      4,
      5,
      3,
      9,
      7,
      0,
      2
    ],
    [
      6,
      8,
      1,
      7,
      3,
      5,
      9,
      4,
      2,
      0
    ],
    [
      6,
      8,
      3,
      2,
      1,
      9,
      5,
      4,
      7,
      0
    ],
    [
      6,
      8,
      3,
      4,
      9,
      1,
      5,
      2,
      0,
      7
    ],
    [
      6,
      8,
      5,
      0,
      1,
      9,
      3,
      7,
      4,
      2
    ],
    [
      6,
      8,
      5,
      7,
      9,
      1,
      3,
      0,
      2,
      4
    ],
    [
      6,
      8,
      9,
      0,
      3,
      5,
      1,
      2,
      4,
      7
    ],
    [
      6,
      8,
      9,
      2,
      5,
      3,
      1,
      0,
      7,
      4
    ],
    [
      6,
      9,
      1,
      3,
      7,
      4,
      8,
      5,
      2,
      0
    ],
    [
      6,
      9,
      1,
      5,
      4,
      7,
      8,
      3,
      0,
      2
    ],
    [
      6,
      9,
      4,
      0,
      1,
      8,
      7,
      3,
      5,
      2
    ],
    [
      6,
      9,
      4,
      3,
      8,
      1,
      7,
      0,
      2,
      5
    ],
    [
      6,
      9,
      7,
      2,
      1,
      8,
      4,
      5,
      3,
      0
    ],
    [
      6,
      9,
      7,
      5,
      8,
      1,
      4,
      2,
      0,
      3
    ],
    [
      6,
      9,
      8,
      0,
      7,
      4,
      1,
      2,
      5,
      3
    ],
    [
      6,
      9,
      8,
      2,
      4,
      7,
      1,
      0,
      3,
      5
    ],
    [
      7,
      0,
      3,
      4,
      8,
      5,
      6,
      9,
      2,
      1
    ],
    [
      7,
      0,
      3,
      9,
      5,
      8,
      6,
      4,
      1,
      2
    ],
    [
      7,
      0,
      5,
      1,
      3,
      6,
      8,
      4,
      9,
      2
    ],
    [
      7,
      0,
      5,
      4,
      6,
      3,
      8,
      1,
      2,
      9
    ],
    [
      7,
      0,
      6,
      1,
      8,
      5,
      3,
      2,
      9,
      4
    ],
    [
      7,
      0,
      6,
      2,
      5,
      8,
      3,
      1,
      4,
      9
    ],
    [
      7,
      0,
      8,
      2,
      3,
      6,
      5,
      9,
      4,
      1
    ],
    [
      7,
      0,
      8,
      9,
      6,
      3,
      5,
      2,
      1,
      4
    ],
    [
      7,
      1,
      2,
      0,
      8,
      4,
      3,
      6,
      9,
      5
    ],
    [
      7,
      1,
      2,
      6,
      4,
      8,
      3,
      0,
      5,
      9
    ],
    [
      7,
      1,
      3,
      5,
      8,
      4,
      2,
      9,
      6,
      0
    ],
    [
      7,
      1,
      3,
      9,
      4,
      8,
      2,
      5,
      0,
      6
    ],
    [
      7,
      1,
      4,
      0,
      3,
      2,
      8,
      5,
      9,
      6
    ],
    [
      7,
      1,
      4,
      5,
      2,
      3,
      8,
      0,
      6,
      9
    ],
    [
      7,
      1,
      8,
      6,
      3,
      2,
      4,
      9,
      5,
      0
    ],
    [
      7,
      1,
      8,
      9,
      2,
      3,
      4,
      6,
      0,
      5
    ],
    [
      7,
      2,
      1,
      0,
      5,
      9,
      3,
      6,
      4,
      8
    ],
    [
      7,
      2,
      1,
      6,
      9,
      5,
      3,
      0,
      8,
      4
    ],
    [
      7,
      2,
      3,
      4,
      9,
      5,
      1,
      8,
      0,
      6
    ],
    [
      7,
      2,
      3,
      8,
      5,
      9,
      1,
      4,
      6,
      0
    ],
    [
      7,
      2,
      5,
      4,
      1,
      3,
      9,
      6,
      0,
      8
    ],
    [
      7,
      2,
      5,
      6,
      3,
      1,
      9,
      4,
      8,
      0
    ],
    [
      7,
      2,
      9,
      0,
      3,
      1,
      5,
      8,
      4,
      6
    ],
    [
      7,
      2,
      9,
      8,
      1,
      3,
      5,
      0,
      6,
      4
    ],
    [
      7,
      3,
      0,
      4,
      1,
      2,
      6,
      9,
      5,
      8
    ],
    [
      7,
      3,
      0,
      9,
      2,
      1,
      6,
      4,
      8,
      5
    ],
    [
      7,
      3,
      1,
      5,
      0,
      6,
      2,
      9,
      4,
      8
    ],
    [
      7,
      3,
      1,
      9,
      6,
      0,
      2,
      5,
      8,
      4
    ],
    [
      7,
      3,
      2,
      4,
      6,
      0,
      1,
      8,
      5,
      9
    ],
    [
      7,
      3,
      2,
      8,
      0,
      6,
      1,
      4,
      9,
      5
    ],
    [
      7,
      3,
      6,
      5,
      2,
      1,
      0,
      8,
      4,
      9
    ],
    [
      7,
      3,
      6,
      8,
      1,
      2,
      0,
      5,
      9,
      4
    ],
    [
      7,
      4,
      1,
      0,
      6,
      9,
      8,
      5,
      2,
      3
    ],
    [
      7,
      4,
      1,
      5,
      9,
      6,
      8,
      0,
      3,
      2
    ],
    [
      7,
      4,
      6,
      2,
      1,
      8,
      9,
      5,
      0,
      3
    ],
    [
      7,
      4,
      6,
      5,
      8,
      1,
      9,
      2,
      3,
      0
    ],
    [
      7,
      4,
      8,
      2,
      9,
      6,
      1,
      3,
      0,
      5
    ],
    [
      7,
      4,
      8,
      3,
      6,
      9,
      1,
      2,
      5,
      0
    ],
    [
      7,
      4,
      9,
      0,
      8,
      1,
      6,
      3,
      2,
      5
    ],
    [
      7,
      4,
      9,
      3,
      1,
      8,
      6,
      0,
      5,
      2
    ],
    [
      7,
      5,
      0,
      1,
      2,
      9,
      8,
      4,
      6,
      3
    ],
    [
      7,
      5,
      0,
      4,
      9,
      2,
      8,
      1,
      3,
      6
    ],
    [
      7,
      5,
      2,
      4,
      8,
      0,
      9,
      6,
      3,
      1
    ],
    [
      7,
      5,
      2,
      6,
      0,
      8,
      9,
      4,
      1,
      3
    ],
    [
      7,
      5,
      8,
      3,
      2,
      9,
      0,
      6,
      4,
      1
    ],
    [
      7,
      5,
      8,
      6,
      9,
      2,
      0,
      3,
      1,
      4
    ],
    [
      7,
      5,
      9,
      1,
      8,
      0,
      2,
      3,
      6,
      4
    ],
    [
      7,
      5,
      9,
      3,
      0,
      8,
      2,
      1,
      4,
      6
    ],
    [
      7,
      6,
      0,
      1,
      4,
      9,
      3,
      2,
      5,
      8
    ],
    [
      7,
      6,
      0,
      2,
      9,
      4,
      3,
      1,
      8,
      5
    ],
    [
      7,
      6,
      3,
      5,
      9,
      4,
      0,
      8,
      1,
      2
    ],
    [
      7,
      6,
      3,
      8,
      4,
      9,
      0,
      5,
      2,
      1
    ],
    [
      7,
      6,
      4,
      2,
      3,
      0,
      9,
      5,
      8,
      1
    ],
    [
      7,
      6,
      4,
      5,
      0,
      3,
      9,
      2,
      1,
      8
    ],
    [
      7,
      6,
      9,
      1,
      3,
      0,
      4,
      8,
      5,
      2
    ],
    [
      7,
      6,
      9,
      8,
      0,
      3,
      4,
      1,
      2,
      5
    ],
    [
      7,
      8,
      0,
      2,
      1,
      4,
      5,
      9,
      6,
      3
    ],
    [
      7,
      8,
      0,
      9,
      4,
      1,
      5,
      2,
      3,
      6
    ],
    [
      7,
      8,
      1,
      6,
      0,
      5,
      4,
      9,
      2,
      3
    ],
    [
      7,
      8,
      1,
      9,
      5,
      0,
      4,
      6,
      3,
      2
    ],
    [
      7,
      8,
      4,
      2,
      5,
      0,
      1,
      3,
      6,
      9
    ],
    [
      7,
      8,
      4,
      3,
      0,
      5,
      1,
      2,
      9,
      6
    ],
    [
      7,
      8,
      5,
      3,
      1,
      4,
      0,
      6,
      9,
      2
    ],
    [
      7,
      8,
      5,
      6,
      4,
      1,
      0,
      3,
      2,
      9
    ],
    [
      7,
      9,
      2,
      0,
      6,
      4,
      5,
      8,
      1,
      3
    ],
    [
      7,
      9,
      2,
      8,
      4,
      6,
      5,
      0,
      3,
      1
    ],
    [
      7,
      9,
      4,
      0,
      5,
      2,
      6,
      3,
      1,
      8
    ],
    [
      7,
      9,
      4,
      3,
      2,
      5,
      6,
      0,
      8,
      1
    ],
    [
      7,
      9,
      5,
      1,
      4,
      6,
      2,
      3,
      0,
      8
    ],
    [
      7,
      9,
      5,
      3,
      6,
      4,
      2,
      1,
      8,
      0
    ],
    [
      7,
      9,
      6,
      1,
      2,
      5,
      4,
      8,
      0,
      3
    ],
    [
      7,
      9,
      6,
      8,
      5,
      2,
      4,
      1,
      3,
      0
    ],
    [
      8,
      0,
      2,
      1,
      7,
      5,
      9,
      6,
      3,
      4
    ],
    [
      8,
      0,
      2,
      6,
      5,
      7,
      9,
      1,
      4,
      3
    ],
    [
      8,
      0,
      5,
      1,
      9,
      2,
      7,
      4,
      3,
      6
    ],
    [
      8,
      0,
      5,
      4,
      2,
      9,
      7,
      1,
      6,
      3
    ],
    [
      8,
      0,
      7,
      3,
      2,
      9,
      5,
      6,
      1,
      4
    ],
    [
      8,
      0,
      7,
      6,
      9,
      2,
      5,
      3,
      4,
      1
    ],
    [
      8,
      0,
      9,
      3,
      5,
      7,
      2,
      4,
      1,
      6
    ],
    [
      8,
      0,
      9,
      4,
      7,
      5,
      2,
      3,
      6,
      1
    ],
    [
      8,
      1,
      4,
      0,
      9,
      6,
      7,
      5,
      3,
      2
    ],
    [
      8,
      1,
      4,
      5,
      6,
      9,
      7,
      0,
      2,
      3
    ],
    [
      8,
      1,
      6,
      0,
      7,
      4,
      9,
      2,
      3,
      5
    ],
    [
      8,
      1,
      6,
      2,
      4,
      7,
      9,
      0,
      5,
      3
    ],
    [
      8,
      1,
      7,
      2,
      9,
      6,
      4,
      3,
      5,
      0
    ],
    [
      8,
      1,
      7,
      3,
      6,
      9,
      4,
      2,
      0,
      5
    ],
    [
      8,
      1,
      9,
      3,
      4,
      7,
      6,
      5,
      0,
      2
    ],
    [
      8,
      1,
      9,
      5,
      7,
      4,
      6,
      3,
      2,
      0
    ],
    [
      8,
      2,
      0,
      1,
      4,
      3,
      9,
      6,
      5,
      7
    ],
    [
      8,
      2,
      0,
      6,
      3,
      4,
      9,
      1,
      7,
      5
    ],
    [
      8,
      2,
      3,
      1,
      9,
      0,
      4,
      7,
      5,
      6
    ],
    [
      8,
      2,
      3,
      7,
      0,
      9,
      4,
      1,
      6,
      5
    ],
    [
      8,
      2,
      4,
      5,
      0,
      9,
      3,
      6,
      1,
      7
    ],
    [
      8,
      2,
      4,
      6,
      9,
      0,
      3,
      5,
      7,
      1
    ],
    [
      8,
      2,
      9,
      5,
      3,
      4,
      0,
      7,
      1,
      6
    ],
    [
      8,
      2,
      9,
      7,
      4,
      3,
      0,
      5,
      6,
      1
    ],
    [
      8,
      3,
      2,
      1,
      6,
      5,
      4,
      7,
      0,
      9
    ],
    [
      8,
      3,
      2,
      7,
      5,
      6,
      4,
      1,
      9,
      0
    ],
    [
      8,
      3,
      4,
      0,
      5,
      6,
      2,
      9,
      1,
      7
    ],
    [
      8,
      3,
      4,
      9,
      6,
      5,
      2,
      0,
      7,
      1
    ],
    [
      8,
      3,
      5,
      1,
      4,
      2,
      6,
      9,
      0,
      7
    ],
    [
      8,
      3,
      5,
      9,
      2,
      4,
      6,
      1,
      7,
      0
    ],
    [
      8,
      3,
      6,
      0,
      2,
      4,
      5,
      7,
      1,
      9
    ],
    [
      8,
      3,
      6,
      7,
      4,
      2,
      5,
      0,
      9,
      1
    ],
    [
      8,
      4,
      1,
      0,
      2,
      3,
      7,
      5,
      6,
      9
    ],
    [
      8,
      4,
      1,
      5,
      3,
      2,
      7,
      0,
      9,
      6
    ],
    [
      8,
      4,
      2,
      5,
      7,
      1,
      3,
      6,
      9,
      0
    ],
    [
      8,
      4,
      2,
      6,
      1,
      7,
      3,
      5,
      0,
      9
    ],
    [
      8,
      4,
      3,
      0,
      7,
      1,
      2,
      9,
      6,
      5
    ],
    [
      8,
      4,
      3,
      9,
      1,
      7,
      2,
      0,
      5,
      6
    ],
    [
      8,
      4,
      7,
      6,
      3,
      2,
      1,
      9,
      0,
      5
    ],
    [
      8,
      4,
      7,
      9,
      2,
      3,
      1,
      6,
      5,
      0
    ],
    [
      8,
      5,
      0,
      1,
      6,
      3,
      7,
      4,
      2,
      9
    ],
    [
      8,
      5,
      0,
      4,
      3,
      6,
      7,
      1,
      9,
      2
    ],
    [
      8,
      5,
      3,
      1,
      7,
      0,
      6,
      9,
      2,
      4
    ],
    [
      8,
      5,
      3,
      9,
      0,
      7,
      6,
      1,
      4,
      2
    ],
    [
      8,
      5,
      6,
      2,
      0,
      7,
      3,
      4,
      1,
      9
    ],
    [
      8,
      5,
      6,
      4,
      7,
      0,
      3,
      2,
      9,
      1
    ],
    [
      8,
      5,
      7,
      2,
      3,
      6,
      0,
      9,
      1,
      4
    ],
    [
      8,
      5,
      7,
      9,
      6,
      3,
      0,
      2,
      4,
      1
    ],
    [
      8,
      6,
      1,
      0,
      5,
      3,
      9,
      2,
      4,
      7
    ],
    [
      8,
      6,
      1,
      2,
      3,
      5,
      9,
      0,
      7,
      4
    ],
    [
      8,
      6,
      3,
      0,
      9,
      1,
      5,
      7,
      4,
      2
    ],
    [
      8,
      6,
      3,
      7,
      1,
      9,
      5,
      0,
      2,
      4
    ],
    [
      8,
      6,
      5,
      2,
      9,
      1,
      3,
      4,
      7,
      0
    ],
    [
      8,
      6,
      5,
      4,
      1,
      9,
      3,
      2,
      0,
      7
    ],
    [
      8,
      6,
      9,
      4,
      3,
      5,
      1,
      7,
      0,
      2
    ],
    [
      8,
      6,
      9,
      7,
      5,
      3,
      1,
      4,
      2,
      0
    ],
    [
      8,
      7,
      0,
      3,
      4,
      1,
      5,
      6,
      9,
      2
    ],
    [
      8,
      7,
      0,
      6,
      1,
      4,
      5,
      3,
      2,
      9
    ],
    [
      8,
      7,
      1,
      2,
      0,
      5,
      4,
      3,
      6,
      9
    ],
    [
      8,
      7,
      1,
      3,
      5,
      0,
      4,
      2,
      9,
      6
    ],
    [
      8,
      7,
      4,
      6,
      5,
      0,
      1,
      9,
      2,
      3
    ],
    [
      8,
      7,
      4,
      9,
      0,
      5,
      1,
      6,
      3,
      2
    ],
    [
      8,
      7,
      5,
      2,
      4,
      1,
      0,
      9,
      6,
      3
    ],
    [
      8,
      7,
      5,
      9,
      1,
      4,
      0,
      2,
      3,
      6
    ],
    [
      8,
      9,
      0,
      3,
      6,
      1,
      2,
      4,
      7,
      5
    ],
    [
      8,
      9,
      0,
      4,
      1,
      6,
      2,
      3,
      5,
      7
    ],
    [
      8,
      9,
      1,
      3,
      2,
      0,
      6,
      5,
      7,
      4
    ],
    [
      8,
      9,
      1,
      5,
      0,
      2,
      6,
      3,
      4,
      7
    ],
    [
      8,
      9,
      2,
      5,
      6,
      1,
      0,
      7,
      4,
      3
    ],
    [
      8,
      9,
      2,
      7,
      1,
      6,
      0,
      5,
      3,
      4
    ],
    [
      8,
      9,
      6,
      4,
      2,
      0,
      1,
      7,
      5,
      3
    ],
    [
      8,
      9,
      6,
      7,
      0,
      2,
      1,
      4,
      3,
      5
    ],
    [
      9,
      0,
      2,
      1,
      3,
      4,
      8,
      6,
      7,
      5
    ],
    [
      9,
      0,
      2,
      6,
      4,
      3,
      8,
      1,
      5,
      7
    ],
    [
      9,
      0,
      3,
      6,
      8,
      2,
      4,
      7,
      5,
      1
    ],
    [
      9,
      0,
      3,
      7,
      2,
      8,
      4,
      6,
      1,
      5
    ],
    [
      9,
      0,
      4,
      1,
      8,
      2,
      3,
      5,
      7,
      6
    ],
    [
      9,
      0,
      4,
      5,
      2,
      8,
      3,
      1,
      6,
      7
    ],
    [
      9,
      0,
      8,
      5,
      3,
      4,
      2,
      7,
      6,
      1
    ],
    [
      9,
      0,
      8,
      7,
      4,
      3,
      2,
      5,
      1,
      6
    ],
    [
      9,
      1,
      3,
      2,
      8,
      6,
      5,
      7,
      4,
      0
    ],
    [
      9,
      1,
      3,
      7,
      6,
      8,
      5,
      2,
      0,
      4
    ],
    [
      9,
      1,
      5,
      0,
      8,
      6,
      3,
      4,
      7,
      2
    ],
    [
      9,
      1,
      5,
      4,
      6,
      8,
      3,
      0,
      2,
      7
    ],
    [
      9,
      1,
      6,
      0,
      3,
      5,
      8,
      2,
      7,
      4
    ],
    [
      9,
      1,
      6,
      2,
      5,
      3,
      8,
      0,
      4,
      7
    ],
    [
      9,
      1,
      8,
      4,
      3,
      5,
      6,
      7,
      2,
      0
    ],
    [
      9,
      1,
      8,
      7,
      5,
      3,
      6,
      4,
      0,
      2
    ],
    [
      9,
      2,
      0,
      1,
      5,
      7,
      8,
      6,
      4,
      3
    ],
    [
      9,
      2,
      0,
      6,
      7,
      5,
      8,
      1,
      3,
      4
    ],
    [
      9,
      2,
      5,
      4,
      0,
      8,
      7,
      6,
      1,
      3
    ],
    [
      9,
      2,
      5,
      6,
      8,
      0,
      7,
      4,
      3,
      1
    ],
    [
      9,
      2,
      7,
      1,
      8,
      0,
      5,
      3,
      4,
      6
    ],
    [
      9,
      2,
      7,
      3,
      0,
      8,
      5,
      1,
      6,
      4
    ],
    [
      9,
      2,
      8,
      3,
      5,
      7,
      0,
      4,
      6,
      1
    ],
    [
      9,
      2,
      8,
      4,
      7,
      5,
      0,
      3,
      1,
      6
    ],
    [
      9,
      3,
      0,
      6,
      1,
      5,
      4,
      7,
      2,
      8
    ],
    [
      9,
      3,
      0,
      7,
      5,
      1,
      4,
      6,
      8,
      2
    ],
    [
      9,
      3,
      1,
      2,
      0,
      4,
      5,
      7,
      6,
      8
    ],
    [
      9,
      3,
      1,
      7,
      4,
      0,
      5,
      2,
      8,
      6
    ],
    [
      9,
      3,
      4,
      2,
      5,
      1,
      0,
      8,
      6,
      7
    ],
    [
      9,
      3,
      4,
      8,
      1,
      5,
      0,
      2,
      7,
      6
    ],
    [
      9,
      3,
      5,
      6,
      4,
      0,
      1,
      8,
      2,
      7
    ],
    [
      9,
      3,
      5,
      8,
      0,
      4,
      1,
      6,
      7,
      2
    ],
    [
      9,
      4,
      0,
      1,
      6,
      7,
      3,
      5,
      2,
      8
    ],
    [
      9,
      4,
      0,
      5,
      7,
      6,
      3,
      1,
      8,
      2
    ],
    [
      9,
      4,
      3,
      2,
      7,
      6,
      0,
      8,
      1,
      5
    ],
    [
      9,
      4,
      3,
      8,
      6,
      7,
      0,
      2,
      5,
      1
    ],
    [
      9,
      4,
      6,
      2,
      0,
      3,
      7,
      5,
      1,
      8
    ],
    [
      9,
      4,
      6,
      5,
      3,
      0,
      7,
      2,
      8,
      1
    ],
    [
      9,
      4,
      7,
      1,
      3,
      0,
      6,
      8,
      2,
      5
    ],
    [
      9,
      4,
      7,
      8,
      0,
      3,
      6,
      1,
      5,
      2
    ],
    [
      9,
      5,
      1,
      0,
      2,
      7,
      3,
      4,
      6,
      8
    ],
    [
      9,
      5,
      1,
      4,
      7,
      2,
      3,
      0,
      8,
      6
    ],
    [
      9,
      5,
      2,
      4,
      3,
      1,
      7,
      6,
      8,
      0
    ],
    [
      9,
      5,
      2,
      6,
      1,
      3,
      7,
      4,
      0,
      8
    ],
    [
      9,
      5,
      3,
      6,
      7,
      2,
      1,
      8,
      0,
      4
    ],
    [
      9,
      5,
      3,
      8,
      2,
      7,
      1,
      6,
      4,
      0
    ],
    [
      9,
      5,
      7,
      0,
      3,
      1,
      2,
      8,
      6,
      4
    ],
    [
      9,
      5,
      7,
      8,
      1,
      3,
      2,
      0,
      4,
      6
    ],
    [
      9,
      6,
      1,
      0,
      4,
      7,
      8,
      2,
      5,
      3
    ],
    [
      9,
      6,
      1,
      2,
      7,
      4,
      8,
      0,
      3,
      5
    ],
    [
      9,
      6,
      4,
      2,
      8,
      1,
      7,
      5,
      3,
      0
    ],
    [
      9,
      6,
      4,
      5,
      1,
      8,
      7,
      2,
      0,
      3
    ],
    [
      9,
      6,
      7,
      0,
      8,
      1,
      4,
      3,
      5,
      2
    ],
    [
      9,
      6,
      7,
      3,
      1,
      8,
      4,
      0,
      2,
      5
    ],
    [
      9,
      6,
      8,
      3,
      4,
      7,
      1,
      5,
      2,
      0
    ],
    [
      9,
      6,
      8,
      5,
      7,
      4,
      1,
      3,
      0,
      2
    ],
    [
      9,
      7,
      2,
      1,
      6,
      4,
      5,
      3,
      0,
      8
    ],
    [
      9,
      7,
      2,
      3,
      4,
      6,
      5,
      1,
      8,
      0
    ],
    [
      9,
      7,
      4,
      1,
      5,
      2,
      6,
      8,
      0,
      3
    ],
    [
      9,
      7,
      4,
      8,
      2,
      5,
      6,
      1,
      3,
      0
    ],
    [
      9,
      7,
      5,
      0,
      4,
      6,
      2,
      8,
      1,
      3
    ],
    [
      9,
      7,
      5,
      8,
      6,
      4,
      2,
      0,
      3,
      1
    ],
    [
      9,
      7,
      6,
      0,
      2,
      5,
      4,
      3,
      1,
      8
    ],
    [
      9,
      7,
      6,
      3,
      5,
      2,
      4,
      0,
      8,
      1
    ],
    [
      9,
      8,
      0,
      5,
      1,
      6,
      2,
      7,
      4,
      3
    ],
    [
      9,
      8,
      0,
      7,
      6,
      1,
      2,
      5,
      3,
      4
    ],
    [
      9,
      8,
      1,
      4,
      0,
      2,
      6,
      7,
      5,
      3
    ],
    [
      9,
      8,
      1,
      7,
      2,
      0,
      6,
      4,
      3,
      5
    ],
    [
      9,
      8,
      2,
      3,
      1,
      6,
      0,
      4,
      7,
      5
    ],
    [
      9,
      8,
      2,
      4,
      6,
      1,
      0,
      3,
      5,
      7
    ],
    [
      9,
      8,
      6,
      3,
      0,
      2,
      1,
      5,
      7,
      4
    ],
    [
      9,
      8,
      6,
      5,
      2,
      0,
      1,
      3,
      4,
      7
    ]
  ],
  "basis_count": 162,
  "circuit_size_counts": {
    "4": 15,
    "6": 15
  },
  "circuits": [
    [
      0,
      1,
      2,
      6
    ],
    [
      0,
      1,
      4,
      5
    ],
    [
      0,
      2,
      8,
      9
    ],
    [
      0,
      3,
      4,
      9
    ],
    [
      0,
      3,
      6,
      7
    ],
    [
      0,
      5,
      7,
      8
    ],
    [
      1,
      2,
      3,
      7
    ],
    [
      1,
      3,
      5,
      9
    ],
    [
      1,
      4,
      7,
      8
    ],
    [
      1,
      6,
      8,
      9
    ],
    [
      2,
      3,
      4,
      8
    ],
    [
      2,
      4,
      5,
      6
    ],
    [
      2,
      5,
      7,
      9
    ],
    [
      3,
      5,
      6,
      8
    ],
    [
      4,
      6,
      7,
      9
    ],
    [
      0,
      1,
      2,
      3,
      5,
      8
    ],
    [
      0,
      1,
      2,
      4,
      7,
      9
    ],
    [
      0,
      1,
      3,
      4,
      6,
      8
    ],
    [
      0,
      1,
      3,
      7,
      8,
      9
    ],
    [
      0,
      1,
      5,
      6,
      7,
      9
    ],
    [
      0,
      2,
      3,
      4,
      5,
      7
    ],
    [
      0,
      2,
      3,
      5,
      6,
      9
    ],
    [
      0,
      2,
      4,
      6,
      7,
      8
    ],
    [
      0,
      4,
      5,
      6,
      8,
      9
    ],
    [
      1,
      2,
      3,
      4,
      6,
      9
    ],
    [
      1,
      2,
      4,
      5,
      8,
      9
    ],
    [
      1,
      2,
      5,
      6,
      7,
      8
    ],
    [
      1,
      3,
      4,
      5,
      6,
      7
    ],
    [
      2,
      3,
      6,
      7,
      8,
      9
    ],
    [
      3,
      4,
      5,
      7,
      8,
      9
    ]
  ],
  "cocircuit_size_counts": {
    "4": 15,
    "6": 15
  },
  "cocircuits": [
    [
      0,
      1,
      3,
      8
    ],
    [
      0,
      1,
      7,
      9
    ],
    [
      0,
      2,
      3,
      5
    ],
    [
      0,
      2,
      4,
      7
    ],
    [
      0,
      4,
      6,
      8
    ],
    [
      0,
      5,
      6,
      9
    ],
    [
      1,
      2,
      4,
      9
    ],
    [
      1,
      2,
      5,
      8
    ],
    [
      1,
      3,
      4,
      6
    ],
    [
      1,
      5,
      6,
      7
    ],
    [
      2,
      3,
      6,
      9
    ],
    [
      2,
      6,
      7,
      8
    ],
    [
      3,
      4,
      5,
      7
    ],
    [
      3,
      7,
      8,
      9
    ],
    [
      4,
      5,
      8,
      9
    ],
    [
      0,
      1,
      2,
      3,
      6,
      7
    ],
    [
      0,
      1,
      2,
      4,
      5,
      6
    ],
    [
      0,
      1,
      2,
      6,
      8,
      9
    ],
    [
      0,
      1,
      3,
      4,
      5,
      9
    ],
    [
      0,
      1,
      4,
      5,
      7,
      8
    ],
    [
      0,
      2,
      3,
      4,
      8,
      9
    ],
    [
      0,
      2,
      5,
      7,
      8,
      9
    ],
    [
      0,
      3,
      4,
      6,
      7,
      9
    ],
    [
      0,
      3,
      5,
      6,
      7,
      8
    ],
    [
      1,
      2,
      3,
      4,
      7,
      8
    ],
    [
      1,
      2,
      3,
      5,
      7,
      9
    ],
    [
      1,
      3,
      5,
      6,
      8,
      9
    ],
    [
      1,
      4,
      6,
      7,
      8,
      9
    ],
    [
      2,
      3,
      4,
      5,
      6,
      8
    ],
    [
      2,
      4,
      5,
      6,
      7,
      9
    ]
  ],
  "duality_delta": [
    5,
    6,
    7,
    8,
    9,
    0,
    1,
    2,
    3,
    4
  ],
  "element_0_stabilizer_order": 72,
  "four_color_orbit_count_marked": 4480,
  "four_color_orbit_count_unrooted": 2488,
  "ground_set": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9
  ],
  "integer_minor_determinant_distribution": {
    "-1": 512,
    "0": 1920,
    "1": 570
  },
  "k33_deletion_0_rank_check": true,
  "k33_edge_map": {
    "1": [
      1,
      3
    ],
    "2": [
      0,
      4
    ],
    "3": [
      0,
      3
    ],
    "4": [
      2,
      4
    ],
    "5": [
      0,
      5
    ],
    "6": [
      2,
      5
    ],
    "7": [
      1,
      4
    ],
    "8": [
      2,
      3
    ],
    "9": [
      1,
      5
    ]
  },
  "marked_duality_rho": [
    0,
    1,
    3,
    4,
    7,
    9,
    8,
    6,
    5,
    2
  ],
  "marked_port_configurations": [
    {
      "dual_type": "P00",
      "incoming_elements": [],
      "orbit_masks": [
        0
      ],
      "orbit_size": 1,
      "stabilizer_order": 72,
      "type": "P00"
    },
    {
      "dual_type": "P01",
      "incoming_elements": [
        1
      ],
      "orbit_masks": [
        2,
        4,
        8,
        16,
        32,
        64,
        128,
        256,
        512
      ],
      "orbit_size": 9,
      "stabilizer_order": 8,
      "type": "P01"
    },
    {
      "dual_type": "P03",
      "incoming_elements": [
        1,
        2
      ],
      "orbit_masks": [
        6,
        18,
        24,
        34,
        48,
        66,
        68,
        72,
        136,
        160,
        192,
        260,
        288,
        384,
        516,
        520,
        528,
        768
      ],
      "orbit_size": 18,
      "stabilizer_order": 4,
      "type": "P02"
    },
    {
      "dual_type": "P02",
      "incoming_elements": [
        1,
        3
      ],
      "orbit_masks": [
        10,
        12,
        20,
        36,
        40,
        80,
        96,
        130,
        132,
        144,
        258,
        264,
        272,
        320,
        514,
        544,
        576,
        640
      ],
      "orbit_size": 18,
      "stabilizer_order": 4,
      "type": "P03"
    },
    {
      "dual_type": "P05",
      "incoming_elements": [
        1,
        2,
        3
      ],
      "orbit_masks": [
        14,
        28,
        42,
        52,
        84,
        100,
        104,
        112,
        134,
        138,
        140,
        146,
        164,
        208,
        268,
        274,
        276,
        280,
        296,
        322,
        328,
        352,
        386,
        400,
        522,
        546,
        548,
        552,
        578,
        592,
        644,
        656,
        672,
        704,
        770,
        832
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P04"
    },
    {
      "dual_type": "P04",
      "incoming_elements": [
        1,
        2,
        4
      ],
      "orbit_masks": [
        22,
        26,
        38,
        56,
        74,
        76,
        82,
        88,
        98,
        152,
        162,
        168,
        176,
        194,
        196,
        224,
        262,
        290,
        292,
        304,
        324,
        388,
        392,
        448,
        518,
        524,
        530,
        532,
        560,
        580,
        584,
        648,
        776,
        784,
        800,
        896
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P05"
    },
    {
      "dual_type": "P07",
      "incoming_elements": [
        2,
        3,
        5
      ],
      "orbit_masks": [
        44,
        148,
        266,
        336,
        608,
        642
      ],
      "orbit_size": 6,
      "stabilizer_order": 12,
      "type": "P06"
    },
    {
      "dual_type": "P06",
      "incoming_elements": [
        1,
        4,
        5
      ],
      "orbit_masks": [
        50,
        70,
        200,
        416,
        536,
        772
      ],
      "orbit_size": 6,
      "stabilizer_order": 12,
      "type": "P07"
    },
    {
      "dual_type": "P08",
      "incoming_elements": [
        1,
        2,
        3,
        4
      ],
      "orbit_masks": [
        30,
        92,
        106,
        120,
        154,
        166,
        170,
        210,
        228,
        240,
        278,
        308,
        312,
        332,
        354,
        356,
        390,
        396,
        408,
        450,
        526,
        550,
        564,
        586,
        594,
        596,
        652,
        680,
        688,
        708,
        786,
        802,
        808,
        840,
        912,
        960
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P08"
    },
    {
      "dual_type": "P10",
      "incoming_elements": [
        1,
        2,
        3,
        5
      ],
      "orbit_masks": [
        46,
        60,
        108,
        150,
        156,
        172,
        180,
        212,
        270,
        282,
        298,
        300,
        330,
        338,
        340,
        344,
        368,
        394,
        404,
        464,
        556,
        610,
        612,
        616,
        624,
        646,
        650,
        658,
        660,
        674,
        706,
        736,
        778,
        848,
        864,
        898
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P09"
    },
    {
      "dual_type": "P09",
      "incoming_elements": [
        1,
        2,
        4,
        5
      ],
      "orbit_masks": [
        54,
        58,
        78,
        86,
        102,
        114,
        178,
        198,
        202,
        204,
        216,
        232,
        306,
        326,
        418,
        420,
        424,
        432,
        456,
        480,
        538,
        540,
        562,
        568,
        582,
        600,
        664,
        712,
        774,
        780,
        788,
        792,
        804,
        836,
        900,
        928
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P10"
    },
    {
      "dual_type": "P12",
      "incoming_elements": [
        1,
        3,
        4,
        6
      ],
      "orbit_masks": [
        90,
        184,
        226,
        294,
        452,
        534,
        588,
        816,
        904
      ],
      "orbit_size": 9,
      "stabilizer_order": 8,
      "type": "P11"
    },
    {
      "dual_type": "P11",
      "incoming_elements": [
        2,
        4,
        5,
        6
      ],
      "orbit_masks": [
        116,
        142,
        284,
        360,
        402,
        554,
        676,
        720,
        834
      ],
      "orbit_size": 9,
      "stabilizer_order": 8,
      "type": "P12"
    },
    {
      "dual_type": "P13",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5
      ],
      "orbit_masks": [
        62,
        110,
        182,
        214,
        220,
        236,
        314,
        334,
        342,
        370,
        426,
        428,
        436,
        458,
        472,
        496,
        572,
        614,
        626,
        632,
        666,
        668,
        690,
        710,
        714,
        744,
        782,
        794,
        812,
        852,
        856,
        868,
        902,
        916,
        930,
        992
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P13"
    },
    {
      "dual_type": "P16",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        6
      ],
      "orbit_masks": [
        94,
        122,
        186,
        218,
        230,
        234,
        242,
        248,
        310,
        358,
        422,
        440,
        454,
        460,
        482,
        484,
        542,
        566,
        590,
        598,
        602,
        604,
        696,
        716,
        790,
        806,
        818,
        820,
        824,
        844,
        908,
        920,
        936,
        944,
        964,
        968
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P14"
    },
    {
      "dual_type": "P17",
      "incoming_elements": [
        1,
        2,
        4,
        5,
        6
      ],
      "orbit_masks": [
        118,
        206,
        434,
        488,
        570,
        728,
        796,
        838,
        932
      ],
      "orbit_size": 9,
      "stabilizer_order": 8,
      "type": "P15"
    },
    {
      "dual_type": "P14",
      "incoming_elements": [
        2,
        3,
        4,
        5,
        6
      ],
      "orbit_masks": [
        124,
        158,
        174,
        244,
        286,
        316,
        348,
        362,
        364,
        372,
        376,
        398,
        406,
        410,
        412,
        466,
        558,
        618,
        628,
        654,
        678,
        682,
        684,
        692,
        722,
        724,
        740,
        752,
        810,
        842,
        850,
        866,
        872,
        914,
        962,
        976
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P16"
    },
    {
      "dual_type": "P15",
      "incoming_elements": [
        2,
        3,
        4,
        5,
        7
      ],
      "orbit_masks": [
        188,
        302,
        346,
        468,
        620,
        662,
        738,
        880,
        906
      ],
      "orbit_size": 9,
      "stabilizer_order": 8,
      "type": "P17"
    },
    {
      "dual_type": "P19",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "orbit_masks": [
        126,
        222,
        238,
        246,
        374,
        438,
        442,
        462,
        490,
        492,
        498,
        504,
        574,
        630,
        634,
        698,
        718,
        730,
        732,
        760,
        798,
        826,
        828,
        846,
        854,
        860,
        870,
        924,
        934,
        940,
        946,
        948,
        966,
        984,
        996,
        1000
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P18"
    },
    {
      "dual_type": "P18",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "orbit_masks": [
        190,
        252,
        318,
        350,
        366,
        378,
        430,
        444,
        470,
        474,
        476,
        500,
        622,
        636,
        670,
        694,
        700,
        726,
        742,
        746,
        748,
        754,
        814,
        858,
        876,
        882,
        884,
        888,
        910,
        918,
        922,
        938,
        970,
        980,
        994,
        1008
      ],
      "orbit_size": 36,
      "stabilizer_order": 2,
      "type": "P19"
    },
    {
      "dual_type": "P21",
      "incoming_elements": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "orbit_masks": [
        250,
        486,
        606,
        822,
        952,
        972
      ],
      "orbit_size": 6,
      "stabilizer_order": 12,
      "type": "P20"
    },
    {
      "dual_type": "P20",
      "incoming_elements": [
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "orbit_masks": [
        380,
        414,
        686,
        756,
        874,
        978
      ],
      "orbit_size": 6,
      "stabilizer_order": 12,
      "type": "P21"
    },
    {
      "dual_type": "P23",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "orbit_masks": [
        254,
        494,
        502,
        506,
        638,
        734,
        762,
        830,
        862,
        886,
        950,
        954,
        956,
        974,
        988,
        998,
        1004,
        1016
      ],
      "orbit_size": 18,
      "stabilizer_order": 4,
      "type": "P22"
    },
    {
      "dual_type": "P22",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "orbit_masks": [
        382,
        446,
        478,
        508,
        702,
        750,
        758,
        764,
        878,
        890,
        892,
        926,
        942,
        982,
        986,
        1002,
        1010,
        1012
      ],
      "orbit_size": 18,
      "stabilizer_order": 4,
      "type": "P23"
    },
    {
      "dual_type": "P24",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "orbit_masks": [
        510,
        766,
        894,
        958,
        990,
        1006,
        1014,
        1018,
        1020
      ],
      "orbit_size": 9,
      "stabilizer_order": 8,
      "type": "P24"
    },
    {
      "dual_type": "P25",
      "incoming_elements": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "orbit_masks": [
        1022
      ],
      "orbit_size": 1,
      "stabilizer_order": 72,
      "type": "P25"
    }
  ],
  "marked_port_orbit_count": 26,
  "matrix": [
    [
      1,
      0,
      0,
      0,
      0,
      -1,
      1,
      0,
      0,
      1
    ],
    [
      0,
      1,
      0,
      0,
      0,
      1,
      -1,
      1,
      0,
      0
    ],
    [
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      -1,
      1,
      0
    ],
    [
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      1,
      -1,
      1
    ],
    [
      0,
      0,
      0,
      0,
      1,
      1,
      0,
      0,
      1,
      -1
    ]
  ],
  "rank": 5,
  "schema": "r10-port-geometry-v1",
  "unrooted_port_orbit_count": 19
}


==> anc/r10_atlas/r10_response_atlas.json <==
{
  "P0_degree": 5,
  "P0_supports": [
    [
      1,
      2,
      3,
      4,
      5
    ],
    [
      1,
      2,
      3,
      4,
      6
    ],
    [
      1,
      2,
      3,
      4,
      9
    ],
    [
      1,
      2,
      3,
      5,
      6
    ],
    [
      1,
      2,
      3,
      5,
      8
    ],
    [
      1,
      2,
      3,
      6,
      8
    ],
    [
      1,
      2,
      3,
      6,
      9
    ],
    [
      1,
      2,
      3,
      8,
      9
    ],
    [
      1,
      2,
      4,
      5,
      7
    ],
    [
      1,
      2,
      4,
      5,
      8
    ],
    [
      1,
      2,
      4,
      5,
      9
    ],
    [
      1,
      2,
      4,
      6,
      7
    ],
    [
      1,
      2,
      4,
      6,
      8
    ],
    [
      1,
      2,
      4,
      6,
      9
    ],
    [
      1,
      2,
      4,
      7,
      9
    ],
    [
      1,
      2,
      4,
      8,
      9
    ],
    [
      1,
      2,
      5,
      6,
      7
    ],
    [
      1,
      2,
      5,
      6,
      8
    ],
    [
      1,
      2,
      5,
      6,
      9
    ],
    [
      1,
      2,
      5,
      7,
      8
    ],
    [
      1,
      2,
      5,
      8,
      9
    ],
    [
      1,
      2,
      6,
      7,
      8
    ],
    [
      1,
      2,
      6,
      7,
      9
    ],
    [
      1,
      2,
      7,
      8,
      9
    ],
    [
      1,
      3,
      4,
      5,
      6
    ],
    [
      1,
      3,
      4,
      5,
      7
    ],
    [
      1,
      3,
      4,
      5,
      8
    ],
    [
      1,
      3,
      4,
      6,
      7
    ],
    [
      1,
      3,
      4,
      6,
      8
    ],
    [
      1,
      3,
      4,
      6,
      9
    ],
    [
      1,
      3,
      4,
      7,
      9
    ],
    [
      1,
      3,
      4,
      8,
      9
    ],
    [
      1,
      3,
      5,
      6,
      7
    ],
    [
      1,
      3,
      5,
      7,
      8
    ],
    [
      1,
      3,
      6,
      7,
      8
    ],
    [
      1,
      3,
      6,
      7,
      9
    ],
    [
      1,
      3,
      7,
      8,
      9
    ],
    [
      1,
      4,
      5,
      6,
      7
    ],
    [
      1,
      4,
      5,
      6,
      8
    ],
    [
      1,
      4,
      5,
      6,
      9
    ],
    [
      1,
      4,
      5,
      7,
      9
    ],
    [
      1,
      4,
      5,
      8,
      9
    ],
    [
      1,
      5,
      6,
      7,
      8
    ],
    [
      1,
      5,
      6,
      7,
      9
    ],
    [
      1,
      5,
      7,
      8,
      9
    ],
    [
      2,
      3,
      4,
      5,
      7
    ],
    [
      2,
      3,
      4,
      5,
      9
    ],
    [
      2,
      3,
      4,
      6,
      7
    ],
    [
      2,
      3,
      4,
      6,
      9
    ],
    [
      2,
      3,
      4,
      7,
      9
    ],
    [
      2,
      3,
      5,
      6,
      7
    ],
    [
      2,
      3,
      5,
      6,
      9
    ],
    [
      2,
      3,
      5,
      7,
      8
    ],
    [
      2,
      3,
      5,
      8,
      9
    ],
    [
      2,
      3,
      6,
      7,
      8
    ],
    [
      2,
      3,
      6,
      7,
      9
    ],
    [
      2,
      3,
      6,
      8,
      9
    ],
    [
      2,
      3,
      7,
      8,
      9
    ],
    [
      2,
      4,
      5,
      7,
      8
    ],
    [
      2,
      4,
      5,
      8,
      9
    ],
    [
      2,
      4,
      6,
      7,
      8
    ],
    [
      2,
      4,
      6,
      8,
      9
    ],
    [
      2,
      4,
      7,
      8,
      9
    ],
    [
      2,
      5,
      6,
      7,
      8
    ],
    [
      2,
      5,
      6,
      8,
      9
    ],
    [
      2,
      6,
      7,
      8,
      9
    ],
    [
      3,
      4,
      5,
      6,
      7
    ],
    [
      3,
      4,
      5,
      6,
      9
    ],
    [
      3,
      4,
      5,
      7,
      8
    ],
    [
      3,
      4,
      5,
      7,
      9
    ],
    [
      3,
      4,
      5,
      8,
      9
    ],
    [
      3,
      4,
      6,
      7,
      8
    ],
    [
      3,
      4,
      6,
      8,
      9
    ],
    [
      3,
      4,
      7,
      8,
      9
    ],
    [
      3,
      5,
      6,
      7,
      9
    ],
    [
      3,
      5,
      7,
      8,
      9
    ],
    [
      3,
      6,
      7,
      8,
      9
    ],
    [
      4,
      5,
      6,
      7,
      8
    ],
    [
      4,
      5,
      6,
      8,
      9
    ],
    [
      4,
      5,
      7,
      8,
      9
    ],
    [
      5,
      6,
      7,
      8,
      9
    ]
  ],
  "P0_term_count": 81,
  "P1_degree": 4,
  "P1_supports": [
    [
      1,
      2,
      3,
      4
    ],
    [
      1,
      2,
      3,
      5
    ],
    [
      1,
      2,
      3,
      8
    ],
    [
      1,
      2,
      3,
      9
    ],
    [
      1,
      2,
      4,
      7
    ],
    [
      1,
      2,
      4,
      8
    ],
    [
      1,
      2,
      4,
      9
    ],
    [
      1,
      2,
      5,
      7
    ],
    [
      1,
      2,
      5,
      8
    ],
    [
      1,
      2,
      5,
      9
    ],
    [
      1,
      2,
      7,
      8
    ],
    [
      1,
      2,
      7,
      9
    ],
    [
      1,
      3,
      4,
      6
    ],
    [
      1,
      3,
      4,
      7
    ],
    [
      1,
      3,
      4,
      8
    ],
    [
      1,
      3,
      5,
      6
    ],
    [
      1,
      3,
      5,
      7
    ],
    [
      1,
      3,
      5,
      8
    ],
    [
      1,
      3,
      6,
      8
    ],
    [
      1,
      3,
      6,
      9
    ],
    [
      1,
      3,
      7,
      8
    ],
    [
      1,
      3,
      7,
      9
    ],
    [
      1,
      3,
      8,
      9
    ],
    [
      1,
      4,
      6,
      7
    ],
    [
      1,
      4,
      6,
      8
    ],
    [
      1,
      4,
      6,
      9
    ],
    [
      1,
      4,
      7,
      9
    ],
    [
      1,
      4,
      8,
      9
    ],
    [
      1,
      5,
      6,
      7
    ],
    [
      1,
      5,
      6,
      8
    ],
    [
      1,
      5,
      6,
      9
    ],
    [
      1,
      5,
      7,
      9
    ],
    [
      1,
      5,
      8,
      9
    ],
    [
      1,
      6,
      7,
      8
    ],
    [
      1,
      6,
      7,
      9
    ],
    [
      1,
      7,
      8,
      9
    ],
    [
      2,
      3,
      4,
      5
    ],
    [
      2,
      3,
      4,
      6
    ],
    [
      2,
      3,
      4,
      7
    ],
    [
      2,
      3,
      5,
      6
    ],
    [
      2,
      3,
      5,
      7
    ],
    [
      2,
      3,
      5,
      8
    ],
    [
      2,
      3,
      5,
      9
    ],
    [
      2,
      3,
      6,
      8
    ],
    [
      2,
      3,
      6,
      9
    ],
    [
      2,
      3,
      7,
      8
    ],
    [
      2,
      3,
      7,
      9
    ],
    [
      2,
      4,
      5,
      7
    ],
    [
      2,
      4,
      5,
      8
    ],
    [
      2,
      4,
      5,
      9
    ],
    [
      2,
      4,
      6,
      7
    ],
    [
      2,
      4,
      6,
      8
    ],
    [
      2,
      4,
      6,
      9
    ],
    [
      2,
      4,
      7,
      8
    ],
    [
      2,
      4,
      7,
      9
    ],
    [
      2,
      5,
      6,
      7
    ],
    [
      2,
      5,
      6,
      8
    ],
    [
      2,
      5,
      6,
      9
    ],
    [
      2,
      6,
      7,
      8
    ],
    [
      2,
      6,
      7,
      9
    ],
    [
      3,
      4,
      5,
      6
    ],
    [
      3,
      4,
      5,
      7
    ],
    [
      3,
      4,
      5,
      8
    ],
    [
      3,
      4,
      6,
      8
    ],
    [
      3,
      4,
      7,
      8
    ],
    [
      3,
      5,
      6,
      9
    ],
    [
      3,
      5,
      7,
      9
    ],
    [
      3,
      5,
      8,
      9
    ],
    [
      3,
      6,
      8,
      9
    ],
    [
      3,
      7,
      8,
      9
    ],
    [
      4,
      5,
      6,
      7
    ],
    [
      4,
      5,
      6,
      8
    ],
    [
      4,
      5,
      6,
      9
    ],
    [
      4,
      5,
      7,
      9
    ],
    [
      4,
      5,
      8,
      9
    ],
    [
      4,
      6,
      7,
      8
    ],
    [
      4,
      6,
      8,
      9
    ],
    [
      4,
      7,
      8,
      9
    ],
    [
      5,
      6,
      7,
      9
    ],
    [
      5,
      6,
      8,
      9
    ],
    [
      6,
      7,
      8,
      9
    ]
  ],
  "P1_term_count": 81,
  "boundary_convention": {
    "incoming_weight_0": "delete incoming element",
    "incoming_weight_infinity": "contract incoming element",
    "marked_coloop": "m=0",
    "marked_loop": "m=infinity",
    "parent_receives_m_0": "delete parent common element",
    "parent_receives_m_infinity": "contract parent common element"
  },
  "convention": {
    "P0": "sum of x^B over bases B not containing 0",
    "P1": "sum of x^(B\\{0}) over bases B containing 0",
    "outgoing_weight": "m=P0/P1",
    "root_target_ratio": "P1/P0"
  },
  "equal_weight_values": {
    "P0": 81,
    "P1": 81,
    "m": "1"
  },
  "marked_element": 0,
  "marked_entries": [
    {
      "dual_entry_id": "OUT_P00",
      "entry_id": "OUT_P00",
      "incoming_ports": [],
      "orbit_size": 1,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 72,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P01",
      "entry_id": "OUT_P01",
      "incoming_ports": [
        1
      ],
      "orbit_size": 9,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 8,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P03",
      "entry_id": "OUT_P02",
      "incoming_ports": [
        1,
        2
      ],
      "orbit_size": 18,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 4,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P02",
      "entry_id": "OUT_P03",
      "incoming_ports": [
        1,
        3
      ],
      "orbit_size": 18,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 4,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P05",
      "entry_id": "OUT_P04",
      "incoming_ports": [
        1,
        2,
        3
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P04",
      "entry_id": "OUT_P05",
      "incoming_ports": [
        1,
        2,
        4
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P07",
      "entry_id": "OUT_P06",
      "incoming_ports": [
        2,
        3,
        5
      ],
      "orbit_size": 6,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 12,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P06",
      "entry_id": "OUT_P07",
      "incoming_ports": [
        1,
        4,
        5
      ],
      "orbit_size": 6,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 12,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P08",
      "entry_id": "OUT_P08",
      "incoming_ports": [
        1,
        2,
        3,
        4
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P10",
      "entry_id": "OUT_P09",
      "incoming_ports": [
        1,
        2,
        3,
        5
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P09",
      "entry_id": "OUT_P10",
      "incoming_ports": [
        1,
        2,
        4,
        5
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P12",
      "entry_id": "OUT_P11",
      "incoming_ports": [
        1,
        3,
        4,
        6
      ],
      "orbit_size": 9,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 8,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P11",
      "entry_id": "OUT_P12",
      "incoming_ports": [
        2,
        4,
        5,
        6
      ],
      "orbit_size": 9,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 8,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P13",
      "entry_id": "OUT_P13",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P16",
      "entry_id": "OUT_P14",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        6
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P17",
      "entry_id": "OUT_P15",
      "incoming_ports": [
        1,
        2,
        4,
        5,
        6
      ],
      "orbit_size": 9,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 8,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P14",
      "entry_id": "OUT_P16",
      "incoming_ports": [
        2,
        3,
        4,
        5,
        6
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P15",
      "entry_id": "OUT_P17",
      "incoming_ports": [
        2,
        3,
        4,
        5,
        7
      ],
      "orbit_size": 9,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 8,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P19",
      "entry_id": "OUT_P18",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P18",
      "entry_id": "OUT_P19",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "orbit_size": 36,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 2,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P21",
      "entry_id": "OUT_P20",
      "incoming_ports": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "orbit_size": 6,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 12,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P20",
      "entry_id": "OUT_P21",
      "incoming_ports": [
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "orbit_size": 6,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 12,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P23",
      "entry_id": "OUT_P22",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "orbit_size": 18,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 4,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P22",
      "entry_id": "OUT_P23",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "orbit_size": 18,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 4,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P24",
      "entry_id": "OUT_P24",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "orbit_size": 9,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 8,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "OUT_P25",
      "entry_id": "OUT_P25",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "orbit_size": 1,
      "outgoing_port": 0,
      "response_formula": "P0/P1",
      "stabilizer_order": 72,
      "target_status": "outgoing_port"
    },
    {
      "dual_entry_id": "ROOT_P00",
      "entry_id": "ROOT_P00",
      "incoming_ports": [],
      "orbit_size": 1,
      "response_formula": "P1/P0",
      "stabilizer_order": 72,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P01",
      "entry_id": "ROOT_P01",
      "incoming_ports": [
        1
      ],
      "orbit_size": 9,
      "response_formula": "P1/P0",
      "stabilizer_order": 8,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P03",
      "entry_id": "ROOT_P02",
      "incoming_ports": [
        1,
        2
      ],
      "orbit_size": 18,
      "response_formula": "P1/P0",
      "stabilizer_order": 4,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P02",
      "entry_id": "ROOT_P03",
      "incoming_ports": [
        1,
        3
      ],
      "orbit_size": 18,
      "response_formula": "P1/P0",
      "stabilizer_order": 4,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P05",
      "entry_id": "ROOT_P04",
      "incoming_ports": [
        1,
        2,
        3
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P04",
      "entry_id": "ROOT_P05",
      "incoming_ports": [
        1,
        2,
        4
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P07",
      "entry_id": "ROOT_P06",
      "incoming_ports": [
        2,
        3,
        5
      ],
      "orbit_size": 6,
      "response_formula": "P1/P0",
      "stabilizer_order": 12,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P06",
      "entry_id": "ROOT_P07",
      "incoming_ports": [
        1,
        4,
        5
      ],
      "orbit_size": 6,
      "response_formula": "P1/P0",
      "stabilizer_order": 12,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P08",
      "entry_id": "ROOT_P08",
      "incoming_ports": [
        1,
        2,
        3,
        4
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P10",
      "entry_id": "ROOT_P09",
      "incoming_ports": [
        1,
        2,
        3,
        5
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P09",
      "entry_id": "ROOT_P10",
      "incoming_ports": [
        1,
        2,
        4,
        5
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P12",
      "entry_id": "ROOT_P11",
      "incoming_ports": [
        1,
        3,
        4,
        6
      ],
      "orbit_size": 9,
      "response_formula": "P1/P0",
      "stabilizer_order": 8,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P11",
      "entry_id": "ROOT_P12",
      "incoming_ports": [
        2,
        4,
        5,
        6
      ],
      "orbit_size": 9,
      "response_formula": "P1/P0",
      "stabilizer_order": 8,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P13",
      "entry_id": "ROOT_P13",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P16",
      "entry_id": "ROOT_P14",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        6
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P17",
      "entry_id": "ROOT_P15",
      "incoming_ports": [
        1,
        2,
        4,
        5,
        6
      ],
      "orbit_size": 9,
      "response_formula": "P1/P0",
      "stabilizer_order": 8,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P14",
      "entry_id": "ROOT_P16",
      "incoming_ports": [
        2,
        3,
        4,
        5,
        6
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P15",
      "entry_id": "ROOT_P17",
      "incoming_ports": [
        2,
        3,
        4,
        5,
        7
      ],
      "orbit_size": 9,
      "response_formula": "P1/P0",
      "stabilizer_order": 8,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P19",
      "entry_id": "ROOT_P18",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P18",
      "entry_id": "ROOT_P19",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        7
      ],
      "orbit_size": 36,
      "response_formula": "P1/P0",
      "stabilizer_order": 2,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P21",
      "entry_id": "ROOT_P20",
      "incoming_ports": [
        1,
        3,
        4,
        5,
        6,
        7
      ],
      "orbit_size": 6,
      "response_formula": "P1/P0",
      "stabilizer_order": 12,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P20",
      "entry_id": "ROOT_P21",
      "incoming_ports": [
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "orbit_size": 6,
      "response_formula": "P1/P0",
      "stabilizer_order": 12,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P23",
      "entry_id": "ROOT_P22",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "orbit_size": 18,
      "response_formula": "P1/P0",
      "stabilizer_order": 4,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P22",
      "entry_id": "ROOT_P23",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        8
      ],
      "orbit_size": 18,
      "response_formula": "P1/P0",
      "stabilizer_order": 4,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P24",
      "entry_id": "ROOT_P24",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8
      ],
      "orbit_size": 9,
      "response_formula": "P1/P0",
      "stabilizer_order": 8,
      "target": 0,
      "target_status": "target"
    },
    {
      "dual_entry_id": "ROOT_P25",
      "entry_id": "ROOT_P25",
      "incoming_ports": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "orbit_size": 1,
      "response_formula": "P1/P0",
      "stabilizer_order": 72,
      "target": 0,
      "target_status": "target"
    }
  ],
  "schema": "r10-response-atlas-v1"
}


==> anc/r10_atlas/verification_results.json <==
{
  "checks": {
    "P0_terms": 81,
    "P1_terms": 81,
    "automorphisms": 720,
    "bases": 162,
    "circuits_4": 15,
    "circuits_6": 15,
    "cocircuits_4": 15,
    "cocircuits_6": 15,
    "integer_square_minors": 3002,
    "k33_deletion_rank_subsets": 512,
    "marked_four_color_orbits": 4480,
    "marked_port_orbits": 26,
    "marked_stabilizer": 72,
    "triads": 0,
    "triangles": 0,
    "unrooted_four_color_orbits": 2488,
    "unrooted_port_orbits": 19
  },
  "scope": "Exact appendix data derived from the displayed R10 matrix; no application coefficients are inputs.",
  "status": "PASS"
}


==> anc/r10_atlas/verify_atlas.py <==
#!/usr/bin/env python3
"""Exact verification of the R10 appendix data. Python standard library only."""
from pathlib import Path
from collections import Counter
import importlib.util
import json

ROOT=Path(__file__).resolve().parent
_spec=importlib.util.spec_from_file_location('atlas_build',ROOT/'build_atlas.py')
b=importlib.util.module_from_spec(_spec); _spec.loader.exec_module(b)


def main():
    geometry=json.loads((ROOT/'r10_port_geometry.json').read_text())
    response=json.loads((ROOT/'r10_response_atlas.json').read_text())

    BS=b.bases(); CS=b.circuits(); CCS=b.cocircuits(); AUT=b.automorphisms(BS)
    STAB=[p for p in AUT if p[0]==0]
    assert len(BS)==162==geometry['basis_count']
    assert Counter(map(len,CS))==Counter({4:15,6:15})
    assert Counter(map(len,CCS))==Counter({4:15,6:15})
    assert not any(len(c)==3 for c in CS)
    assert not any(len(c)==3 for c in CCS)
    assert len(AUT)==720==geometry['automorphism_order']
    assert len(STAB)==72==geometry['element_0_stabilizer_order']
    assert all(tuple(p) in AUT for p in b.GENERATOR_PERMS)
    assert {p[0] for p in AUT}==set(range(10))

    # Explicit duality: B is a basis iff E \ delta(B) is a basis.
    BSET={frozenset(B) for B in BS}; E=set(range(10)); delta=b.DUALITY_DELTA
    for B in BSET:
        image={delta[i] for i in B}
        assert frozenset(E-image) in BSET

    # Exact marked orbit table, including stated dual types.
    mask_to_type={}
    for rec in geometry['marked_port_configurations']:
        m=b.mask_of(rec['incoming_elements'])
        orb=b.orbit(m,STAB)
        assert len(orb)==rec['orbit_size']
        assert len(STAB)//len(orb)==rec['stabilizer_order']
        assert sorted(orb)==rec['orbit_masks']
        for x in orb:
            assert x not in mask_to_type
            mask_to_type[x]=rec['type']
    assert len(mask_to_type)==512
    for rec in geometry['marked_port_configurations']:
        dm=b.map_mask(b.mask_of(rec['incoming_elements']),b.MARKED_DUALITY_RHO)
        assert mask_to_type[dm]==rec['dual_type']

    # Counts of unmarked and marked port orbits.
    full=b.subset_orbits(AUT,range(1<<10))
    marked=b.subset_orbits(STAB,[m for m in range(1<<10) if not(m&1)])
    assert len(full)==19==geometry['unrooted_port_orbit_count']
    assert len(marked)==26==geometry['marked_port_orbit_count']

    # Deletion/contraction four-color orbit counts used in the appendix.
    assert b.burnside_color_orbits(AUT,range(10),4)==2488
    assert b.burnside_color_orbits(STAB,range(1,10),4)==4480

    # Total unimodularity and the displayed determinant census.
    dets={str(k):v for k,v in b.determinant_distribution().items()}
    assert dets=={'-1':512,'0':1920,'1':570}
    assert dets==geometry['integer_minor_determinant_distribution']

    # R10 \ 0 agrees with the displayed K3,3 edge labeling on every subset.
    assert b.verify_k33_deletion()
    assert geometry['k33_deletion_0_rank_check'] is True

    # Sparse weighted-basis polynomials.
    P0=[list(B) for B in BS if 0 not in B]
    P1=[list(e for e in B if e!=0) for B in BS if 0 in B]
    assert len(P0)==len(P1)==81
    assert sorted(P0)==sorted(response['P0_supports'])
    assert sorted(P1)==sorted(response['P1_supports'])
    assert all(len(m)==5 for m in P0)
    assert all(len(m)==4 for m in P1)
    assert response['equal_weight_values']=={'P0':81,'P1':81,'m':'1'}
    assert len(response['marked_entries'])==52

    result={
        'status':'PASS',
        'checks':{
            'bases':162,'circuits_4':15,'circuits_6':15,'triangles':0,
            'cocircuits_4':15,'cocircuits_6':15,'triads':0,
            'automorphisms':720,'marked_stabilizer':72,
            'unrooted_port_orbits':19,'marked_port_orbits':26,
            'unrooted_four_color_orbits':2488,'marked_four_color_orbits':4480,
            'P0_terms':81,'P1_terms':81,'k33_deletion_rank_subsets':512,
            'integer_square_minors':3002,
        },
        'scope':'Exact appendix data derived from the displayed R10 matrix; no application coefficients are inputs.'
    }
    (ROOT/'verification_results.json').write_text(json.dumps(result,indent=2,sort_keys=True)+'\n')
    print(json.dumps(result,indent=2,sort_keys=True))
    return result

if __name__=='__main__': main()


==> anc/r10_program_reproducibility/MANIFEST.sha256 <==
59525688ea20264289e21f185cc618268d33c6f9ebe0030e77a0c8e5db5f4f4e  README.md
5fbe4a74194482f873e4bfe98e3097bffdb6594f5dbc42404a278e6be47d93a6  verify_programs.py


==> anc/r10_program_reproducibility/README.md <==
# Pointed R10 program reproducibility checks

This directory contains a self-contained exact verifier for the two explicit
matroid span programs used in Section 15 of the manuscript:

1. the natural pointed `R10` program, for which the manuscript proves
   `lincost(P_R)=5`; and
2. the regular parallel program obtained by adjoining the graphic double-star
   component, for which the manuscript proves
   `lincost(P_reg) <= sqrt(87/5)`.

The verifier uses only the Python standard library and `fractions.Fraction`.
It reconstructs every matrix from the displayed `R10` representation and the
graph definition in the manuscript. No optimizer output or floating-point
threshold is used.

Run

    python verify_programs.py

from this directory.

The script checks:

- the natural program on all 512 inputs;
- the 15 target circuits (six perfect matchings and nine double stars);
- the 15 target cocircuits obtained from maximal negative inputs;
- the incidence counts used in the analytic lower bound `lincost(P_R)>=5`;
- the uniform-weight boundary energies for the natural program;
- the graphic double-star component on all 512 inputs;
- an exact rank-18 matrix representation of the parallel program with 27
  non-target elements;
- the parallel program on all 512 inputs;
- at weights `p=5/4` on the nine `R10` elements and `a=1` on the eighteen
  graphic elements, the exact energies

      positive PM = 12/5,
      positive DS = 12/5,
      negative N4 = 29/4,
      negative N6 = 27/4,

  and hence the exact worst-case product `87/5`.

The equality `lincost(P_R)=5` still uses the short analytic Cauchy--Schwarz
argument in the manuscript; the verifier checks every finite combinatorial
and energy datum used by that proof. The regular-program claim is an upper
bound, so the exact representation and energy calculation suffice to reproduce
it.

Verification should be run with ordinary `python3`, not `python3 -O`, because some checks use Python `assert` statements.


==> anc/r10_program_reproducibility/verify_programs.py <==
#!/usr/bin/env python3
"""Exact verification for the two explicit pointed-R10 programs in Section 15.

Python standard library only. All linear algebra is over fractions.Fraction.
The script reconstructs the matrices from the displayed R10 representation and
from the graphic double-star construction; it does not read precomputed witness
files.
"""
from fractions import Fraction as F
from itertools import combinations, permutations

QUERY_LABELS = ("e00","e01","e02","e10","e11","e12","e20","e21","e22")
QBIT = {q:i for i,q in enumerate(QUERY_LABELS)}

R10 = (
    (1,0,0,0,0,-1, 1, 0, 0, 1),
    (0,1,0,0,0, 1,-1, 1, 0, 0),
    (0,0,1,0,0, 0, 1,-1, 1, 0),
    (0,0,0,1,0, 0, 0, 1,-1, 1),
    (0,0,0,0,1, 1, 0, 0, 1,-1),
)
TARGET_COLUMN = 0
COLUMN_TO_QUERY = {1:"e00",2:"e11",3:"e01",4:"e12",5:"e21",6:"e22",7:"e10",8:"e02",9:"e20"}
QUERY_TO_COLUMN = {q:c for c,q in COLUMN_TO_QUERY.items()}

PERFECT_MATCHINGS = tuple(sorted(
    sum(1 << (3*i+p[i]) for i in range(3)) for p in permutations(range(3))
))
DOUBLE_STARS = tuple(sorted(
    (sum(1 << (3*i+j) for j in range(3)) |
     sum(1 << (3*i+j) for i in range(3)))
    for i in range(3) for j in range(3)
))
MINPOS = tuple(sorted(PERFECT_MATCHINGS + DOUBLE_STARS))

def f_R(mask):
    return int(any((mask & s) == s for s in MINPOS))

POS = tuple(m for m in range(512) if f_R(m))
NEG = tuple(m for m in range(512) if not f_R(m))


def transpose(A):
    return [list(r) for r in zip(*A)] if A else []


def rank(A):
    A = [[F(x) for x in row] for row in A]
    m = len(A); n = len(A[0]) if m else 0
    r = c = 0
    while r < m and c < n:
        p = next((i for i in range(r,m) if A[i][c]), None)
        if p is None:
            c += 1; continue
        A[r],A[p] = A[p],A[r]
        piv = A[r][c]
        A[r] = [x/piv for x in A[r]]
        for i in range(m):
            if i != r and A[i][c]:
                a = A[i][c]
                A[i] = [A[i][j]-a*A[r][j] for j in range(n)]
        r += 1; c += 1
    return r


def solve(A,b):
    """Solve A x=b for one solution; raises if inconsistent.

    Free variables are set to zero. Exact Fraction arithmetic.
    """
    A = [[F(x) for x in row] + [F(bb)] for row,bb in zip(A,b)]
    m=len(A); n=len(A[0])-1
    r=0; pivcols=[]
    for c in range(n):
        p=next((i for i in range(r,m) if A[i][c]),None)
        if p is None: continue
        A[r],A[p]=A[p],A[r]
        pv=A[r][c]
        A[r]=[x/pv for x in A[r]]
        for i in range(m):
            if i!=r and A[i][c]:
                a=A[i][c]
                A[i]=[A[i][j]-a*A[r][j] for j in range(n+1)]
        pivcols.append(c); r+=1
        if r==m: break
    for i in range(r,m):
        if all(A[i][c]==0 for c in range(n)) and A[i][n]!=0:
            raise ValueError("inconsistent")
    x=[F(0) for _ in range(n)]
    for i,c in enumerate(pivcols): x[c]=A[i][n]
    return x


def null_vector(A):
    """Return a nonzero vector in null(A), assuming nullity >=1."""
    A = [[F(x) for x in row] for row in A]
    m=len(A); n=len(A[0]) if m else 0
    r=0; piv=[]
    for c in range(n):
        p=next((i for i in range(r,m) if A[i][c]),None)
        if p is None: continue
        A[r],A[p]=A[p],A[r]
        pv=A[r][c]; A[r]=[x/pv for x in A[r]]
        for i in range(m):
            if i!=r and A[i][c]:
                a=A[i][c]; A[i]=[A[i][j]-a*A[r][j] for j in range(n)]
        piv.append(c); r+=1
        if r==m: break
    free=[c for c in range(n) if c not in piv]
    if not free: raise ValueError("trivial nullspace")
    x=[F(0) for _ in range(n)]; x[free[0]]=1
    for i in range(len(piv)-1,-1,-1):
        c=piv[i]
        x[c] = -sum(A[i][j]*x[j] for j in free)
    return x


def cols(A, inds):
    return [[row[j] for j in inds] for row in A]


def mat_vec(A,x):
    return [sum(F(a)*xx for a,xx in zip(row,x)) for row in A]


def dot(x,y): return sum(a*b for a,b in zip(x,y))


def in_span(A, inds, target_col=0):
    if not inds:
        return False
    r0=rank(cols(A,inds)); r1=rank(cols(A,list(inds)+[target_col]))
    return r0==r1


def minimal_positives_from_matrix(A, label_to_cols):
    out=[]
    for m in range(512):
        inds=[j for q in QUERY_LABELS if (m>>QBIT[q])&1 for j in label_to_cols[q]]
        if not in_span(A,inds): continue
        if all(not f_R(m ^ (1<<b)) or not ((m>>b)&1) for b in range(9)):
            # This test uses the target predicate only after matrix correctness is checked.
            out.append(m)
    return tuple(out)


def maximal_negatives():
    return tuple(m for m in NEG if all(f_R(m | (1<<b)) for b in range(9) if not ((m>>b)&1)))

MAXNEG=maximal_negatives()
N4=tuple(m for m in MAXNEG if m.bit_count()==4)
N6=tuple(m for m in MAXNEG if m.bit_count()==6)


def positive_energy(A, target, available_cols, weights):
    """Min ||coeff||^2 for representation columns sqrt(w_j) a_j.

    Uses K = sum_j w_j a_j a_j^T and returns target^T K^+ target.
    For accepted inputs target is in range(K); any solution Ku=target has the
    same target^T u.
    """
    d=len(A)
    K=[[F(0) for _ in range(d)] for __ in range(d)]
    for j in available_cols:
        w=F(weights[j])
        v=[F(A[i][j]) for i in range(d)]
        for r in range(d):
            for c in range(d): K[r][c]+=w*v[r]*v[c]
    u=solve(K,target)
    return dot(target,u)


def independent_rows(rows):
    out=[]; r=0
    for v in rows:
        rr=rank(out+[v])
        if rr>r:
            out.append([F(x) for x in v]); r=rr
    return out

def negative_energy_maximal(A,target,available_cols,weights,all_nontarget_cols):
    """Exact minimum negative-witness energy.

    Minimize omega^T K omega subject to annihilating the available columns and
    omega(target)=1, where K=sum_j w_j a_j a_j^T over all non-target columns.
    Redundant annihilation constraints are removed before solving the KKT system.
    """
    d=len(A)
    K=[[F(0) for _ in range(d)] for __ in range(d)]
    for j in all_nontarget_cols:
        w=F(weights[j]); v=[F(A[i][j]) for i in range(d)]
        for r in range(d):
            for c in range(d): K[r][c]+=w*v[r]*v[c]
    assert rank(K)==d, "total weighted Gram matrix should be positive definite"
    avail_rows=transpose(cols(A,available_cols))
    C=independent_rows(avail_rows)
    # target is independent of available constraints exactly because the input is negative.
    assert rank(C+[target])==len(C)+1
    C.append([F(x) for x in target])
    k=len(C)
    # KKT: [K C^T; C 0] [omega;mu] = [0; dvec], dvec=(0,...,0,1).
    M=[]
    Ct=transpose(C)
    for i in range(d): M.append(K[i]+Ct[i])
    for i in range(k): M.append(C[i]+[F(0)]*k)
    rhs=[F(0)]*d+[F(0)]*(k-1)+[F(1)]
    sol=solve(M,rhs); omega=sol[:d]
    Kv=mat_vec(K,omega)
    return dot(omega,Kv)


def natural_matrix():
    # columns target, then nine row-major query columns
    order=[0]+[QUERY_TO_COLUMN[q] for q in QUERY_LABELS]
    A=[[R10[r][j] for j in order] for r in range(5)]
    label_to_cols={q:[1+i] for i,q in enumerate(QUERY_LABELS)}
    return A,label_to_cols


def graph_component_matrix():
    # Vertices: s, six row-path internals, m, six col-path internals, t.
    # Remove t row. Target edge is oriented t -> s, hence target=e_s.
    verts=["s"]
    for i in range(3): verts += [f"r{i}a",f"r{i}b"]
    verts += ["m"]
    for j in range(3): verts += [f"c{j}a",f"c{j}b"]
    verts += ["t"]
    assert len(verts)==15
    rowverts=[v for v in verts if v!="t"]
    ridx={v:i for i,v in enumerate(rowverts)}
    edges=[("t","s","tau")]
    # row paths s -> r_ia -> r_ib -> m
    for i in range(3):
        vs=["s",f"r{i}a",f"r{i}b","m"]
        for j in range(3): edges.append((vs[j],vs[j+1],f"e{i}{j}"))
    # column paths m -> c_ja -> c_jb -> t
    for j in range(3):
        vs=["m",f"c{j}a",f"c{j}b","t"]
        for i in range(3): edges.append((vs[i],vs[i+1],f"e{i}{j}"))
    A=[[0 for _ in edges] for __ in rowverts]
    for e,(u,v,q) in enumerate(edges):
        if u!="t": A[ridx[u]][e]-=1
        if v!="t": A[ridx[v]][e]+=1
    assert [A[r][0] for r in range(14)] == [1]+[0]*13
    label_to_cols={q:[] for q in QUERY_LABELS}
    for j,(_,_,q) in enumerate(edges):
        if q!="tau": label_to_cols[q].append(j)
    assert all(len(label_to_cols[q])==2 for q in QUERY_LABELS)
    return A,label_to_cols,edges


def regular_parallel_matrix():
    A1,L1=natural_matrix()       # 5 x 10, target=e0
    A2,L2,edges=graph_component_matrix() # 14 x 19, target=e0
    # shared target coordinate + 4 R10-only + 13 graphic-only = 18 rows
    cols_out=[]; labels=[]; kinds=[]
    cols_out.append([1]+[0]*17); labels.append("tau"); kinds.append("target")
    # nine R10 elements in row-major query order
    for qi,q in enumerate(QUERY_LABELS, start=1):
        v=[A1[r][qi] for r in range(5)]
        cols_out.append([v[0]]+v[1:]+[0]*13)
        labels.append(q); kinds.append("r10")
    # eighteen graph edges, skipping target; keep graph construction order
    for j in range(1,len(edges)):
        v=[A2[r][j] for r in range(14)]
        cols_out.append([v[0]]+[0]*4+v[1:])
        labels.append(edges[j][2]); kinds.append("graphic")
    A=transpose(cols_out)
    label_to_cols={q:[] for q in QUERY_LABELS}
    for j,q in enumerate(labels):
        if q in label_to_cols: label_to_cols[q].append(j)
    assert all(len(label_to_cols[q])==3 for q in QUERY_LABELS)
    assert len(cols_out)==28 and len(A)==18
    return A,label_to_cols,labels,kinds


def mask_available(label_to_cols,m):
    return [j for q in QUERY_LABELS if (m>>QBIT[q])&1 for j in label_to_cols[q]]


def graph_accepts(mask):
    A,L,_=graph_component_matrix()
    return in_span(A,mask_available(L,mask),0)


def target_circuits_natural():
    A,L=natural_matrix(); out=[]
    for r in range(1,10):
        for comb in combinations(range(1,10),r):
            if not in_span(A,comb,0): continue
            if all(not in_span(A,[x for x in comb if x!=j],0) for j in comb):
                mask=0
                for j in comb: mask |= 1<<(j-1)
                out.append(mask)
    return tuple(sorted(out))


def main():
    print("Pointed R10 program reproducibility verifier")
    print("Exact arithmetic only (fractions.Fraction).")
    assert len(POS)==len(NEG)==256
    assert len(MINPOS)==15 and len(MAXNEG)==15 and len(N4)==9 and len(N6)==6

    # Natural program correctness and boundary combinatorics.
    A_nat,L_nat=natural_matrix()
    for m in range(512):
        got=int(in_span(A_nat,mask_available(L_nat,m),0))
        assert got==f_R(m), ("natural correctness",m,got,f_R(m))
    circuits=target_circuits_natural()
    assert circuits==MINPOS
    assert tuple(sorted(m for m in circuits if m.bit_count()==3))==PERFECT_MATCHINGS
    assert tuple(sorted(m for m in circuits if m.bit_count()==5))==DOUBLE_STARS
    # Each maximal negative support is a rank-4 hyperplane of rank-5 R10;
    # its complement together with the target is therefore a target cocircuit.
    for m in MAXNEG:
        assert rank(cols(A_nat,mask_available(L_nat,m)))==4
    cocircuit_parts=tuple(sorted(((1<<9)-1)^m for m in MAXNEG))
    c3=tuple(m for m in cocircuit_parts if m.bit_count()==3)
    c5=tuple(m for m in cocircuit_parts if m.bit_count()==5)
    assert len(c3)==6 and len(c5)==9
    # Every query occurs in five of the nine 5-edge circuit/cocircuit parts.
    assert all(sum((m>>b)&1 for m in DOUBLE_STARS)==5 for b in range(9))
    assert all(sum((m>>b)&1 for m in c5)==5 for b in range(9))

    # Uniform-weight natural-program energies on the boundary.
    target_nat=[F(A_nat[r][0]) for r in range(5)]
    w_nat={j:F(1) for j in range(1,10)}
    p_nat={m:positive_energy(A_nat,target_nat,mask_available(L_nat,m),w_nat) for m in MINPOS}
    n_nat={m:negative_energy_maximal(A_nat,target_nat,mask_available(L_nat,m),w_nat,range(1,10)) for m in MAXNEG}
    assert set(p_nat[m] for m in PERFECT_MATCHINGS)=={F(3)}
    assert set(p_nat[m] for m in DOUBLE_STARS)=={F(5)}
    assert set(n_nat[m] for m in N4)=={F(5)}
    assert set(n_nat[m] for m in N6)=={F(3)}
    assert max(p_nat.values())==max(n_nat.values())==F(5)
    print("OK natural program: all 512 truth values; 15 target circuits; 15 target cocircuits; uniform boundary energies give cost 5.")

    # Graphic double-star component correctness.
    for m in range(512):
        expected=int(any((m&s)==s for s in DOUBLE_STARS))
        assert int(graph_accepts(m))==expected, ("graphic correctness",m)
    print("OK graphic component: target is spanned exactly on inputs containing a row/column double star.")

    # Parallel program exact correctness.
    A_reg,L_reg,labels,kinds=regular_parallel_matrix()
    assert rank(A_reg)==18
    for m in range(512):
        got=int(in_span(A_reg,mask_available(L_reg,m),0))
        assert got==f_R(m), ("regular correctness",m,got,f_R(m))
    print("OK regular parallel program: rank 18, 27 non-target elements, all 512 truth values.")

    target_reg=[F(A_reg[r][0]) for r in range(18)]
    weights={}
    for j in range(1,28):
        weights[j]=F(5,4) if kinds[j]=="r10" else F(1)
    p_reg={m:positive_energy(A_reg,target_reg,mask_available(L_reg,m),weights) for m in MINPOS}
    n_reg={m:negative_energy_maximal(A_reg,target_reg,mask_available(L_reg,m),weights,range(1,28)) for m in MAXNEG}
    assert set(p_reg[m] for m in PERFECT_MATCHINGS)=={F(12,5)}
    assert set(p_reg[m] for m in DOUBLE_STARS)=={F(12,5)}
    assert set(n_reg[m] for m in N4)=={F(29,4)}
    assert set(n_reg[m] for m in N6)=={F(27,4)}
    Cp=max(p_reg.values()); Cn=max(n_reg.values())
    assert Cp==F(12,5) and Cn==F(29,4) and Cp*Cn==F(87,5)
    print("OK regular program energies at p=5/4, a=1:")
    print("   positives: PM = DS = 12/5")
    print("   negatives: N4 = 29/4, N6 = 27/4")
    print("   worst-case product = 87/5")
    print("FINAL: exact finite checks support lincost(P_R)=5 and verify lincost(P_reg) <= sqrt(87/5).")

if __name__=="__main__":
    main()


==> anc/r10_recursive_verification/MANIFEST.sha256 <==
5abab980574f592065d5392b7020b25f181b9d8e38352fffb42efab4beabb2c5  README.md
e2cbe363683f8daf89287ad8a68d0e944f239156c2fc7dbe17a5359bc93695f7  common.py
4b163d37df8481ebfdb4c6ee237c96b21fb6aedadfac62f36007f550c2689c43  verify_all.py
eb94342a40c976778719860a5b7371b82d27c87468457746fb998b61da3e9ac8  verify_base_r10.py
edf8101c9f77d68f5f95ae8c35514df4d7c43d780fc4947229f92154e6afdb98  verify_recursive_boolean.py
3b2b904d9639f912ce68e990df55a2a24e6cf9b75d8c8be9d6cad57a365706d9  verify_response_recurrence.py


==> anc/r10_recursive_verification/README.md <==
# Verification scripts

All scripts use the Python standard library only. Run them with ordinary `python3`, not `python3 -O`, because verification checks use Python `assert` statements.

Run:

```bash
python3 verify_all.py
```

Expected final line:

```text
ALL RECURSIVE-R10 APPLICATION CHECKS PASSED
```

The scripts are self-contained relative to this directory and use the current manuscript's displayed R10 matrix convention (target column 0; logical columns 1 through 9).


==> anc/r10_recursive_verification/common.py <==
#!/usr/bin/env python3
"""Common exact data and helpers for the recursive pointed-R10 verification bundle.

Standard library only.  The R10 matrix is the matrix displayed in the current
project manuscript; column 0 is the target and columns 1,...,9 are the logical
coordinates used in the recursive-R10 verification package.
"""
from dataclasses import dataclass
from fractions import Fraction as F
from typing import List

R10 = (
    (1,0,0,0,0,-1, 1, 0, 0, 1),
    (0,1,0,0,0, 1,-1, 1, 0,0),
    (0,0,1,0,0, 0, 1,-1,1,0),
    (0,0,0,1,0, 0, 0, 1,-1,1),
    (0,0,0,0,1, 1, 0, 0,1,-1),
)
TARGET_COLUMN = 0
ALL9 = (1 << 9) - 1

# Raw R10 column -> graphic row/column label in the current project verifier.
COLUMN_TO_QUERY = {
    1:"e00", 2:"e11", 3:"e01", 4:"e12", 5:"e21",
    6:"e22", 7:"e10", 8:"e02", 9:"e20",
}
QUERY_TO_COLUMN = {q:c for c,q in COLUMN_TO_QUERY.items()}
QUERY_LABELS = tuple(f"e{i}{j}" for i in range(3) for j in range(3))
QBIT = {q:i for i,q in enumerate(QUERY_LABELS)}


def rank_q(A):
    """Exact rational row rank of a row matrix."""
    A = [[F(x) for x in row] for row in A]
    m = len(A)
    n = len(A[0]) if m else 0
    r = 0
    for c in range(n):
        p = next((i for i in range(r,m) if A[i][c]), None)
        if p is None:
            continue
        A[r], A[p] = A[p], A[r]
        piv = A[r][c]
        A[r] = [x/piv for x in A[r]]
        for i in range(m):
            if i != r and A[i][c]:
                a = A[i][c]
                A[i] = [A[i][j]-a*A[r][j] for j in range(n)]
        r += 1
        if r == m:
            break
    return r


def cols(A, inds):
    return [[row[j] for j in inds] for row in A]


def r10_value(mask):
    avail = [i+1 for i in range(9) if (mask >> i) & 1]
    return int(rank_q(cols(R10, avail)) == rank_q(cols(R10, avail+[0])))

TRUTH = tuple(r10_value(m) for m in range(512))
POS = tuple(m for m in range(512) if TRUTH[m])
NEG = tuple(m for m in range(512) if not TRUTH[m])

MINPOS = tuple(
    m for m in POS
    if all((not ((m>>i)&1)) or not TRUTH[m ^ (1<<i)] for i in range(9))
)
MAXNEG = tuple(
    m for m in NEG
    if all(((m>>i)&1) or TRUTH[m | (1<<i)] for i in range(9))
)

HARD0 = sum(1 << (i-1) for i in (4,5,8,9))
HARD1 = sum(1 << (i-1) for i in (4,5,6,8,9))


def sensitivity_coords(mask):
    return tuple(i+1 for i in range(9) if TRUTH[mask] != TRUTH[mask ^ (1<<i)])


def mask_support(mask):
    return tuple(i+1 for i in range(9) if (mask >> i) & 1)


def monotone_certificate_size(mask):
    """Exact certificate size, using monotonicity of the closure predicate."""
    if TRUTH[mask]:
        # A 1-certificate can be taken to use only fixed 1s.  S certifies 1 iff g(S)=1.
        best = 10
        sub = mask
        while True:
            if TRUTH[sub]:
                best = min(best, sub.bit_count())
            if sub == 0:
                break
            sub = (sub - 1) & mask
        return best
    # A 0-certificate can be taken to use only fixed 0s.  Z certifies 0 iff
    # even setting all other bits to 1 leaves the value 0.
    zeros = ALL9 ^ mask
    best = 10
    sub = zeros
    while True:
        maximal_completion = ALL9 ^ sub
        if not TRUTH[maximal_completion]:
            best = min(best, sub.bit_count())
        if sub == 0:
            break
        sub = (sub - 1) & zeros
    return best


# ---------- GF(2) representation helpers for literal 2-sum checks ----------

def cols_from_rows_mod2(rows):
    r = len(rows); n = len(rows[0])
    out = []
    for j in range(n):
        v = 0
        for i in range(r):
            if rows[i][j] & 1:
                v |= 1 << i
        out.append(v)
    return out


def gf2_rank(vectors):
    basis = {}
    for x in vectors:
        y = x
        while y:
            p = y.bit_length()-1
            if p in basis:
                y ^= basis[p]
            else:
                basis[p] = y
                break
    return len(basis)


def _quotient_map(v, relation, dimension):
    """Coordinates in F2^d/<relation>, with a deterministic quotient basis."""
    k = (relation & -relation).bit_length()-1
    vk = (v >> k) & 1
    out = 0; op = 0
    for j in range(dimension):
        if j == k:
            continue
        bit = ((v >> j) & 1) ^ (((relation >> j) & 1) & vk)
        if bit:
            out |= 1 << op
        op += 1
    return out


@dataclass
class BinMat:
    rankdim: int
    columns: List[int]
    labels: List[str]
    target_label: str = "tau"


def two_sum(A: BinMat, port_label: str, B: BinMat) -> BinMat:
    """Binary 2-sum, identifying A.port_label with B.target and deleting it.

    The quotient construction identifies the two port vectors in the direct
    sum of the ambient spaces, then deletes the common port.
    """
    ia = A.labels.index(port_label)
    ib = B.labels.index(B.target_label)
    p1 = A.columns[ia]
    p2 = B.columns[ib]
    assert p1 and p2
    d = A.rankdim + B.rankdim
    relation = p1 | (p2 << A.rankdim)

    outcols = []
    outlabels = []
    for j,(v,lbl) in enumerate(zip(A.columns,A.labels)):
        if j == ia:
            continue
        outcols.append(_quotient_map(v, relation, d))
        outlabels.append(lbl)
    for j,(v,lbl) in enumerate(zip(B.columns,B.labels)):
        if j == ib:
            continue
        outcols.append(_quotient_map(v << A.rankdim, relation, d))
        outlabels.append(lbl)
    return BinMat(d-1, outcols, outlabels, A.target_label)


def base_natural(prefix=""):
    return BinMat(
        5,
        cols_from_rows_mod2(R10),
        ["tau"] + [f"{prefix}{i}" for i in range(1,10)],
    )


def build_natural(depth, prefix=""):
    assert depth >= 1
    if depth == 1:
        return base_natural(prefix)
    root = base_natural(prefix + "node_")
    for i in range(1,10):
        child = build_natural(depth-1, prefix + f"{i}.")
        root = two_sum(root, prefix + "node_" + str(i), child)
    return root


def closure_value_binary(mat: BinMat, available_labels):
    S = set(available_labels)
    avail = [v for v,lbl in zip(mat.columns,mat.labels) if lbl in S]
    t = mat.columns[mat.labels.index(mat.target_label)]
    return int(gf2_rank(avail) == gf2_rank(avail+[t]))


def recursive_value(blocks):
    """Evaluate depth-2 from nine raw 9-bit child masks."""
    assert len(blocks) == 9
    outer = 0
    for i,m in enumerate(blocks):
        outer |= r10_value(m) << i
    return r10_value(outer)


==> anc/r10_recursive_verification/verify_all.py <==
#!/usr/bin/env python3
"""Run all recursive-R10 application checks."""
import pathlib, subprocess, sys
HERE=pathlib.Path(__file__).resolve().parent
for name in ("verify_base_r10.py","verify_recursive_boolean.py","verify_response_recurrence.py"):
    print("\n==>",name)
    subprocess.run([sys.executable,str(HERE/name)],check=True,cwd=HERE)
print("\nALL RECURSIVE-R10 APPLICATION CHECKS PASSED")


==> anc/r10_recursive_verification/verify_base_r10.py <==
#!/usr/bin/env python3
"""Rebuild the pointed-R10 truth table and verify sensitivity/certificates."""
from collections import Counter
from common import (
    TRUTH, POS, NEG, MINPOS, MAXNEG, HARD0, HARD1,
    sensitivity_coords, monotone_certificate_size, mask_support,
)


def main():
    assert len(POS) == len(NEG) == 256
    assert Counter(m.bit_count() for m in MINPOS) == Counter({5:9, 3:6})
    assert Counter(m.bit_count() for m in MAXNEG) == Counter({4:9, 6:6})

    s0 = max(len(sensitivity_coords(m)) for m in NEG)
    s1 = max(len(sensitivity_coords(m)) for m in POS)
    assert s0 == s1 == 5

    assert TRUTH[HARD0] == 0
    assert sensitivity_coords(HARD0) == (1,2,3,6,7)
    assert TRUTH[HARD1] == 1
    assert sensitivity_coords(HARD1) == (4,5,6,8,9)

    certs = [monotone_certificate_size(m) for m in range(512)]
    C0 = max(certs[m] for m in NEG)
    C1 = max(certs[m] for m in POS)
    assert C0 == C1 == 5
    assert certs[HARD0] == certs[HARD1] == 5

    for i in range(1,10):
        assert any(i in sensitivity_coords(m) for m in range(512))

    print("BASE R10 TRUTH TABLE: PASS")
    print("  positives / negatives: 256 / 256")
    print("  minimal positives by size:", dict(sorted(Counter(m.bit_count() for m in MINPOS).items())))
    print("  maximal negatives by size:", dict(sorted(Counter(m.bit_count() for m in MAXNEG).items())))
    print("  hard negative:", mask_support(HARD0), "sensitive", sensitivity_coords(HARD0))
    print("  hard positive:", mask_support(HARD1), "sensitive", sensitivity_coords(HARD1))
    print("  s0(g)=s1(g)=5; C0(g)=C1(g)=5; every coordinate is pivotal.")


if __name__ == "__main__":
    main()


==> anc/r10_recursive_verification/verify_recursive_boolean.py <==
#!/usr/bin/env python3
"""Independent low-depth check of literal 2-sum Boolean substitution.

Builds the actual binary representation of M_2 (82 elements, rank 41) by
nine genuine 2-sums.  It checks all 512 outer truth patterns using canonical
hard representatives and also deterministic pseudo-random 81-bit leaf inputs.
"""
import random
from common import (
    TRUTH, HARD0, HARD1, build_natural, closure_value_binary,
    gf2_rank, recursive_value,
)


def leaf_labels_for_blocks(blocks):
    labels = []
    for i,m in enumerate(blocks, start=1):
        labels += [f"{i}.{j}" for j in range(1,10) if (m >> (j-1)) & 1]
    return labels


def hard_depth2(bit):
    outer = HARD1 if bit else HARD0
    blocks = []
    for i in range(9):
        child_bit = (outer >> i) & 1
        blocks.append(HARD1 if child_bit else HARD0)
    return blocks


def depth2_sensitivity(M2, blocks):
    base = closure_value_binary(M2, leaf_labels_for_blocks(blocks))
    count = 0
    for bi in range(9):
        for j in range(9):
            b2 = list(blocks)
            b2[bi] ^= 1 << j
            val = closure_value_binary(M2, leaf_labels_for_blocks(b2))
            count += (val != base)
    return count


def main():
    M2 = build_natural(2)
    assert len(M2.columns) == 82
    assert M2.rankdim == 41
    assert gf2_rank(M2.columns) == 41

    # Every one of the 512 possible child-output vectors is realized by using
    # HARD0/HARD1 as a canonical representative in each child block.
    for z in range(512):
        blocks = [HARD1 if (z >> i) & 1 else HARD0 for i in range(9)]
        got = closure_value_binary(M2, leaf_labels_for_blocks(blocks))
        assert got == TRUTH[z], (z, got, TRUTH[z])

    rng = random.Random(20260922)
    for _ in range(500):
        blocks = [rng.randrange(512) for _ in range(9)]
        got = closure_value_binary(M2, leaf_labels_for_blocks(blocks))
        want = recursive_value(blocks)
        assert got == want

    hp = hard_depth2(1)
    hn = hard_depth2(0)
    assert closure_value_binary(M2, leaf_labels_for_blocks(hp)) == 1
    assert closure_value_binary(M2, leaf_labels_for_blocks(hn)) == 0
    assert depth2_sensitivity(M2, hp) == 25
    assert depth2_sensitivity(M2, hn) == 25

    print("RECURSIVE BOOLEAN / 2-SUM CHECK: PASS")
    print("  M2 has 82 elements and rank 41 = (9^2+1)/2.")
    print("  all 512 canonical outer patterns agree with g(g_1,...,g_9).")
    print("  500 deterministic random 81-bit inputs agree as well.")
    print("  recursive hard positive and hard negative inputs both have sensitivity 25.")


if __name__ == "__main__":
    main()


==> anc/r10_recursive_verification/verify_response_recurrence.py <==
#!/usr/bin/env python3
"""Exact depth-1/depth-2 response checks for the recursive programs.

This verifier does not construct the 730-column depth-2 P_reg matrix.  Instead
it independently reconstructs the two base pointed components (R10 and the
row/column graphic gadget), computes their exact witness energies by rational
linear algebra, and then checks the scalar 2-sum substitution recurrence at
level 2.  This is precisely the fixed-weight Seymour interface used in the
report.
"""
from fractions import Fraction as F
from collections import Counter
from common import (
    R10, TRUTH, MINPOS, MAXNEG, HARD0, HARD1,
    COLUMN_TO_QUERY, QUERY_LABELS, QBIT,
)


def transpose(A):
    return [list(r) for r in zip(*A)] if A else []


def rank(A):
    A = [[F(x) for x in row] for row in A]
    m = len(A); n = len(A[0]) if m else 0
    r = 0
    for c in range(n):
        p = next((i for i in range(r,m) if A[i][c]), None)
        if p is None:
            continue
        A[r],A[p] = A[p],A[r]
        pv = A[r][c]
        A[r] = [x/pv for x in A[r]]
        for i in range(m):
            if i != r and A[i][c]:
                a = A[i][c]
                A[i] = [A[i][j]-a*A[r][j] for j in range(n)]
        r += 1
        if r == m:
            break
    return r


def solve(A,b):
    A = [[F(x) for x in row] + [F(bb)] for row,bb in zip(A,b)]
    m = len(A); n = len(A[0])-1
    r = 0; piv = []
    for c in range(n):
        p = next((i for i in range(r,m) if A[i][c]), None)
        if p is None:
            continue
        A[r],A[p] = A[p],A[r]
        pv=A[r][c]
        A[r]=[x/pv for x in A[r]]
        for i in range(m):
            if i != r and A[i][c]:
                a=A[i][c]
                A[i]=[A[i][j]-a*A[r][j] for j in range(n+1)]
        piv.append(c); r += 1
        if r == m:
            break
    for i in range(r,m):
        if all(A[i][c] == 0 for c in range(n)) and A[i][n] != 0:
            raise ValueError("inconsistent")
    x=[F(0)]*n
    for i,c in enumerate(piv):
        x[c]=A[i][n]
    return x


def cols(A, inds):
    return [[row[j] for j in inds] for row in A]


def mat_vec(A,x):
    return [sum(F(a)*xx for a,xx in zip(row,x)) for row in A]


def dot(x,y):
    return sum(a*b for a,b in zip(x,y))


def in_span(A, inds, target=0):
    return rank(cols(A,inds)) == rank(cols(A,list(inds)+[target]))


def independent_rows(rows):
    out=[]; r=0
    for v in rows:
        rr=rank(out+[v])
        if rr>r:
            out.append([F(x) for x in v]); r=rr
    return out


def positive_energy(A, target, available_cols, weights):
    d=len(A)
    K=[[F(0) for _ in range(d)] for __ in range(d)]
    for j in available_cols:
        w=F(weights[j]); v=[F(A[i][j]) for i in range(d)]
        for r in range(d):
            for c in range(d):
                K[r][c] += w*v[r]*v[c]
    u=solve(K,target)
    return dot(target,u)


def negative_energy(A,target,available_cols,weights,all_nontarget):
    d=len(A)
    K=[[F(0) for _ in range(d)] for __ in range(d)]
    for j in all_nontarget:
        w=F(weights[j]); v=[F(A[i][j]) for i in range(d)]
        for r in range(d):
            for c in range(d):
                K[r][c] += w*v[r]*v[c]
    C=independent_rows(transpose(cols(A,available_cols)))
    assert rank(C+[target]) == len(C)+1
    C.append([F(x) for x in target])
    k=len(C); Ct=transpose(C)
    M=[]
    for i in range(d):
        M.append(K[i]+Ct[i])
    for i in range(k):
        M.append(C[i]+[F(0)]*k)
    rhs=[F(0)]*d+[F(0)]*(k-1)+[F(1)]
    sol=solve(M,rhs); omega=sol[:d]
    return dot(omega,mat_vec(K,omega))


def graph_component_matrix():
    verts=["s"]
    for i in range(3):
        verts += [f"r{i}a",f"r{i}b"]
    verts += ["m"]
    for j in range(3):
        verts += [f"c{j}a",f"c{j}b"]
    verts += ["t"]
    rowverts=[v for v in verts if v!="t"]
    ridx={v:i for i,v in enumerate(rowverts)}
    edges=[("t","s","tau")]
    for i in range(3):
        vs=["s",f"r{i}a",f"r{i}b","m"]
        for j in range(3):
            edges.append((vs[j],vs[j+1],f"e{i}{j}"))
    for j in range(3):
        vs=["m",f"c{j}a",f"c{j}b","t"]
        for i in range(3):
            edges.append((vs[i],vs[i+1],f"e{i}{j}"))
    A=[[0 for _ in edges] for __ in rowverts]
    for e,(u,v,q) in enumerate(edges):
        if u!="t": A[ridx[u]][e]-=1
        if v!="t": A[ridx[v]][e]+=1
    labels=[q for _,_,q in edges]
    return A,labels

H,Hlabels = graph_component_matrix()


def raw_available_r10(mask):
    return [i for i in range(1,10) if (mask>>(i-1))&1]


def raw_available_graph(mask):
    qset={COLUMN_TO_QUERY[i] for i in range(1,10) if (mask>>(i-1))&1}
    return [j for j,q in enumerate(Hlabels) if j and q in qset]


def r10_positive(mask, p, child_message=F(1)):
    av=raw_available_r10(mask)
    if not in_span(R10,av,0):
        return None
    weights={j:F(p)*F(child_message) for j in range(1,10)}
    target=[F(R10[r][0]) for r in range(5)]
    return positive_energy(R10,target,av,weights)


def r10_negative(mask, p, false_message=F(1)):
    av=raw_available_r10(mask)
    assert not in_span(R10,av,0)
    weights={}
    for j in range(1,10):
        is_true=(mask>>(j-1))&1
        weights[j]=F(p) if is_true else F(p)*F(false_message)
    target=[F(R10[r][0]) for r in range(5)]
    return negative_energy(R10,target,av,weights,range(1,10))


def h_positive(mask, a, child_message=F(1)):
    av=raw_available_graph(mask)
    if not in_span(H,av,0):
        return None
    weights={j:F(a)*F(child_message) for j in range(1,len(Hlabels))}
    target=[F(H[r][0]) for r in range(len(H))]
    return positive_energy(H,target,av,weights)


def h_negative(mask, a, false_message=F(1)):
    av=raw_available_graph(mask)
    assert not in_span(H,av,0)
    true_q={COLUMN_TO_QUERY[i] for i in range(1,10) if (mask>>(i-1))&1}
    weights={}
    for j in range(1,len(Hlabels)):
        weights[j]=F(a) if Hlabels[j] in true_q else F(a)*F(false_message)
    target=[F(H[r][0]) for r in range(len(H))]
    return negative_energy(H,target,av,weights,range(1,len(Hlabels)))


def parallel_positive(mask,p,a,m=F(1)):
    cR=r10_positive(mask,p,m)
    cH=h_positive(mask,a,m)
    conductance=F(0)
    if cR is not None: conductance += 1/cR
    if cH is not None: conductance += 1/cH
    assert conductance
    return 1/conductance


def parallel_negative(mask,p,a,d=F(1)):
    return r10_negative(mask,p,d)+h_negative(mask,a,d)


def natural_positive(mask,m=F(1)):
    return r10_positive(mask,F(1),m)


def natural_negative(mask,d=F(1)):
    return r10_negative(mask,F(1),d)


def main():
    P3=[m for m in MINPOS if m.bit_count()==3]
    P5=[m for m in MINPOS if m.bit_count()==5]
    N4=[m for m in MAXNEG if m.bit_count()==4]
    N6=[m for m in MAXNEG if m.bit_count()==6]
    assert list(map(len,(P3,P5,N4,N6))) == [6,9,9,6]

    # Natural base program.
    assert {natural_positive(m) for m in P3} == {F(3)}
    assert {natural_positive(m) for m in P5} == {F(5)}
    assert {natural_negative(m) for m in N4} == {F(5)}
    assert {natural_negative(m) for m in N6} == {F(3)}

    # P_reg base, p/a=5/4.
    p=F(5,4); a=F(1)
    assert {parallel_positive(m,p,a) for m in P3} == {F(12,5)}
    assert {parallel_positive(m,p,a) for m in P5} == {F(12,5)}
    assert {parallel_negative(m,p,a) for m in N4} == {F(29,4)}
    assert {parallel_negative(m,p,a) for m in N6} == {F(27,4)}

    A=F(12,5); B=F(29,4)
    assert A*B == F(87,5)

    # Depth-2 envelope induced by the scalar 2-sum response.
    # Positive child response m=1/c_+; negative child response d=c_-.
    m=1/A
    d=B
    p2=[parallel_positive(z,p,a,m) for z in range(512) if TRUTH[z]]
    n2=[parallel_negative(z,p,a,d) for z in range(512) if not TRUTH[z]]
    assert max(p2) == A*A
    assert max(n2) == B*B
    assert parallel_positive(HARD1,p,a,m) == A*A
    assert parallel_negative(HARD0,p,a,d) == B*B

    # Natural depth-2 recurrence, checked the same way.
    p2n=[natural_positive(z,F(1,5)) for z in range(512) if TRUTH[z]]
    n2n=[natural_negative(z,F(5)) for z in range(512) if not TRUTH[z]]
    assert max(p2n) == F(25)
    assert max(n2n) == F(25)
    assert natural_positive(HARD1,F(1,5)) == F(25)
    assert natural_negative(HARD0,F(5)) == F(25)

    print("SCALAR RESPONSE RECURRENCE: PASS")
    print("  natural base C+ = C- = 5; depth-2 envelope/attainment = 25.")
    print("  P_reg base C+ = 12/5, C- = 29/4, product = 87/5.")
    print("  depth-2 P_reg C+ = 144/25 and C- = 841/16 exactly.")
    print("  hence the symmetric recursive weighting has")
    print("      C+(h)=(12/5)^h, C-(h)=(29/4)^h,")
    print("      balanced cost=(sqrt(87/5))^h.")


if __name__ == "__main__":
    main()


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Run every exact verifier referenced by the manuscript appendices."""
from pathlib import Path
import subprocess, sys
ROOT=Path(__file__).resolve().parent
jobs=[
    ('pointed R10 adversary', ROOT/'r10_adversary_reproducibility_archive'/'verify_all.py'),
    ('pointed R10 programs', ROOT/'r10_program_reproducibility'/'verify_programs.py'),
    ('R10 decomposition data', ROOT/'r10_atlas'/'verify_atlas.py'),
    ('recursive pointed R10', ROOT/'r10_recursive_verification'/'verify_all.py'),
    ('classical bounds', ROOT/'audit_classical_bounds'/'verify_classical.py'),
]
for name,script in jobs:
    print(f'\n=== {name} ===', flush=True)
    subprocess.run([sys.executable,str(script)],cwd=script.parent,check=True)
print('\nALL MANUSCRIPT ANCILLARY CHECKS PASSED')

